Reflected Light Curves, Spherical and Bond Albedos of Jupiter- and Saturn-like Exoplanets

Reflected light curves observed for exoplanets indicate bright clouds at some of them. We estimate how the light curve and total stellar heating of a planet depend on forward and backward scattering in the clouds based on Pioneer and Cassini spacecraft images of Jupiter and Saturn. We fit analytical functions to the local reflected brightnesses of Jupiter and Saturn depending on the planet's phase. These observations cover broad bands at 0.59-0.72 and 0.39-0.5 {\mu}m, and narrow bands at 0.938 (atmospheric window), 0.889 (CH4 absorption band), and 0.24-0.28 {\mu}m. We simulate the images of the planets with a ray-tracing model, and disk-integrate them to produce the full-orbit light curves. For Jupiter, we also fit the modeled light curves to the observed full-disk brightness. We derive spherical albedos for Jupiter, Saturn, and for planets with Lambertian and Rayleigh-scattering atmospheres. Jupiter-like atmospheres can produce light curves that are a factor of two fainter at half-phase than the Lambertian planet, given the same geometric albedo at transit. The spherical albedo is typically lower than for a Lambertian planet by up to a factor of 1.5. The Lambertian assumption will underestimate the absorption of the stellar light and the equilibrium temperature of the planetary atmosphere. We also compare our light curves with the light curves of solid bodies: the moons Enceladus and Callisto. Their strong backscattering peak within a few degrees of opposition (secondary eclipse) can lead to an even stronger underestimate of the stellar heating.

==> anc/fig_2_a_Cassini_pixel_brightness_CB3.txt <==
fig_2_a_Cassini_pixel_brightness_CB3
Brightness(I/F)  mu  mu0 phase(degrees)  latitude(degrees) longitude(degrees)
    0.0986620    0.0475970    0.0824660      17.5559     -80.6858      323.245
    0.0986750    0.0855910    0.0918050      17.5470     -80.0402      1.62355
    0.0920380    0.0789170    0.0792400      17.5450     -80.3420      9.73828
    0.0801040    0.0708680    0.0674330      17.5436     -80.6576      15.7393
    0.0772020    0.0570380    0.0746790      3.64990     -80.4549      326.086
    0.0861920    0.0687500    0.0857540      3.64790     -80.1292      331.670
    0.0753020    0.0615490    0.0694590      3.61766     -80.4070      31.0669
    0.0691270    0.0523840    0.0599110      3.61632     -80.6761      35.2247
    0.0578880     0.128180    0.0577210      53.0621     -80.2330      9.56873
    0.0638970     0.124859    0.0668210      53.0683     -80.2515      15.0736
     0.112839    0.0924310    0.0525670      119.497     -80.3555      73.4762
     0.127690    0.0832120    0.0620590      119.498     -80.1443      77.4621
     0.134461    0.0780240    0.0670900      119.499     -80.0276      79.6014
     0.152744    0.0534710    0.0803770      119.499     -80.0956      88.9205
     0.105196    0.0464920    0.0927590      17.5597     -79.0760      312.480
     0.105385    0.0797080     0.101707      17.5522     -79.9427      342.062
     0.105364    0.0824000     0.102206      17.5515     -79.9017      344.804
     0.105328    0.0870320    0.0993820      17.5491     -79.8937      353.924
    0.0851310    0.0849000    0.0704120      17.5402     -78.9981      25.8329
    0.0733060    0.0731150    0.0560780      17.5391     -79.3569      30.9222
    0.0931890    0.0972490     0.113457      3.64545     -78.7366      339.535
     0.100253     0.105439     0.120611      3.64213     -78.5463      345.505
     0.105108    0.0969490     0.110539      3.63682     -79.4004      353.763
     0.102736    0.0933230     0.103985      3.62703     -79.5170      10.7435
    0.0955990     0.103388     0.112995      3.62363     -78.6346      15.4462
    0.0842720    0.0919180     0.100341      3.61959     -78.9231      22.9106
    0.0503440     0.141510    0.0509960      53.0539     -79.4871      2.22383
    0.0720860     0.134251    0.0786900      53.0717     -79.5188      16.8774
    0.0782640     0.128045    0.0872950      53.0786     -79.5572      22.8570
    0.0848460     0.118534    0.0951520      53.0861     -79.6203      29.8818
    0.0909240     0.108176     0.100035      53.0923     -79.6923      36.1709
    0.0940210    0.0911420     0.103380      53.0999     -79.8154      44.9764
    0.0984880    0.0900100     0.108910      53.1033     -79.4998      47.2247
    0.0940040    0.0686680     0.102229      53.1067     -79.9844      55.0892
    0.0895450     0.128165    0.0450780      119.500     -78.7712      62.9536
     0.100930     0.116768    0.0506370      119.500     -79.0943      66.4708
     0.106867     0.108117    0.0523700      119.499     -79.4860      68.9203
     0.125649    0.0920230    0.0614830      119.499     -79.7300      74.6298
     0.148085    0.0723730    0.0723510      119.500     -79.9022      81.8594
     0.157517    0.0627090    0.0808280      119.501     -79.6917      85.5658
     0.125344    0.0647380     0.134927      17.5679     -74.0187      302.249
     0.141172     0.115816     0.161908      17.5607     -75.2221      323.671
     0.147742     0.141354     0.176928      17.5576     -74.8443      333.673
     0.141183     0.156924     0.182443      17.5545     -74.6590      342.214
     0.133313     0.143191     0.160069      17.5515     -76.0318      349.067
     0.133307     0.144622     0.146936      17.5466     -76.1805      2.13312
     0.133340     0.140246     0.136553      17.5446     -76.3480      7.87195
     0.125113     0.156229     0.145518      17.5425     -75.0802      12.5096
     0.105020     0.130112     0.107169      17.5381     -75.7453      25.6395
    0.0799830     0.116371    0.0753030      17.5319     -74.2646      40.6821
     0.106062    0.0623990    0.0865410      3.65633     -75.0856      303.486
     0.129051     0.116644     0.136053      3.64114     -76.0182      327.613
     0.139883     0.141703     0.161012      3.64100     -74.6055      330.852
     0.151152     0.150544     0.166624      3.63040     -75.3930      343.876
     0.153932     0.160822     0.174447      3.62235     -75.2184      354.255
     0.145592     0.159775     0.170376      3.61223     -75.2579      6.78578
     0.140024     0.156923     0.166726      3.60952     -75.3162      10.2023
     0.129385     0.149994     0.155126      3.59389     -74.1057      28.3602
     0.121548     0.123246     0.127466      3.59058     -75.0356      35.1623
    0.0945970    0.0962380    0.0999470      3.58866     -76.0304      41.4880
    0.0486080     0.226673    0.0607970      53.0310     -73.6074      349.267
    0.0659330     0.203401    0.0762310      53.0473     -75.4163      357.610
    0.0804590     0.194985    0.0957990      53.0610     -75.9102      5.80026
    0.0916520     0.198633     0.117801      53.0720     -75.4187      12.0756
     0.101057     0.193480     0.129524      53.0802     -75.4390      17.0530
     0.110892     0.210035     0.153257      53.0878     -74.0479      19.7647
     0.120892     0.194418     0.169839      53.1022     -74.1131      28.2999
     0.128690     0.159650     0.168594      53.1131     -75.1418      38.0282
     0.136674     0.106542     0.165075      53.1289     -75.8741      54.4235
     0.136674    0.0991550     0.160599      53.1289     -76.1525      56.0508
    0.0770450     0.178893    0.0453770      119.507     -75.3864      54.5001
    0.0894530     0.189803    0.0563640      119.511     -73.9499      54.8996
     0.104711     0.161542    0.0613000      119.509     -75.5391      59.4839
     0.121179     0.151023    0.0739210      119.511     -75.3768      62.9339
     0.136795     0.153990    0.0825040      119.514     -74.6060      63.5304
     0.154959     0.146935    0.0959700      119.516     -74.1142      66.2198
     0.172373     0.112518     0.102697      119.513     -75.6277      73.3503
     0.189974     0.113556     0.118504      119.518     -74.4186      74.3461
     0.206201    0.0858590     0.132037      119.518     -74.8135      81.0002
     0.211835    0.0455160     0.161883      119.521     -74.2373      90.9895
     0.165148     0.151387    0.0542850      136.320     -72.8472      69.2894
     0.191102     0.139005    0.0428350      136.316     -74.9791      69.7053
     0.201306     0.123020    0.0421680      136.314     -76.4356      72.2559
     0.225885     0.118261    0.0476310      136.314     -76.3422      73.7485
     0.225885     0.113221    0.0532980      136.315     -76.2441      75.2944
     0.248160     0.108003    0.0855540      136.320     -73.6536      78.7424
     0.259537     0.100944    0.0845330      136.319     -74.3188      80.0320
     0.248169    0.0924360    0.0845650      136.318     -74.9879      81.7928
     0.263254    0.0767050    0.0999970      136.318     -74.7125      85.8316
     0.259537    0.0561270     0.118943      136.319     -74.3601      90.8756
     0.148876    0.0912070     0.175688      17.5729     -70.1804      301.062
     0.180588     0.172938     0.227676      17.5644     -70.7213      324.164
     0.180442     0.217262     0.249148      17.5575     -70.2604      340.019
     0.180612     0.229454     0.249339      17.5538     -70.1844      347.632
     0.119135     0.186986     0.143402      17.5322     -70.6170      31.3367
    0.0925880     0.152976    0.0964010      17.5273     -70.4860      42.8390
     0.167101     0.215267     0.233054      3.65163     -70.7025      341.154
     0.173299     0.227620     0.239075      3.63086     -70.9158      1.38132
     0.176333     0.229881     0.238873      3.62273     -70.5336      9.02036
     0.142002     0.164911     0.164503      3.59085     -70.0569      41.4987
    0.0988180    0.0979410    0.0944450      3.57995     -70.2862      57.7493
    0.0450460     0.265798    0.0550230      53.0148     -70.5072      343.563
     0.105918     0.272075     0.150233      53.0655     -70.7860      6.10033
     0.120941     0.264157     0.178882      53.0840     -70.8050      14.4773
     0.136732     0.255706     0.206066      53.1019     -70.4858      22.4647
     0.161697     0.244079     0.226416      53.1170     -70.1862      29.3396
     0.173446     0.153787     0.246638      53.1581     -70.5182      54.4192
     0.161579     0.109365     0.238608      53.1684     -70.6910      64.1711
     0.195343     0.156495     0.135420      119.528     -70.7581      68.3476
     0.252913     0.111623     0.176227      119.534     -70.2475      77.8685
     0.149634     0.184075    0.0389310      136.321     -71.2403      63.8855
     0.178130     0.175700    0.0490430      136.322     -71.1216      65.9032
     0.208261     0.166705    0.0596040      136.322     -70.9950      68.0076
     0.271145     0.146347    0.0824450      136.324     -70.7121      72.5619
     0.324732     0.121522     0.108528      136.325     -70.3736      77.7959
     0.324732    0.0958930     0.127012      136.325     -70.6673      82.7183
     0.178368     0.169422    0.0307870      141.013     -71.7021      67.0571
     0.208963     0.161154    0.0405720      141.013     -71.5774      69.0401
     0.222999     0.165965    0.0469830      141.014     -70.4484      69.2265
     0.242545     0.152243    0.0508580      141.013     -71.4442      71.1180
     0.257434     0.156778    0.0574870      141.014     -70.3191      71.2358
     0.278278     0.146828    0.0685860      141.015     -70.1801      73.3558
     0.310193     0.135932    0.0804220      141.015     -70.0292      75.6167
     0.180809     0.199669     0.250016      17.5633     -69.6297      328.586
     0.172787     0.247563     0.241613      17.5455     -69.4174      3.39149
     0.164712     0.232962     0.210042      17.5397     -69.7660      14.5556
     0.142158     0.231682     0.198373      17.5362     -69.1579      20.7068
     0.127949     0.119008     0.147172      3.68474     -69.1925      304.878
     0.155393     0.177465     0.202321      3.67443     -69.1106      318.967
     0.173080     0.238772     0.254819      3.64610     -69.6855      347.168
     0.170512     0.222398     0.227521      3.60983     -69.9489      20.9257
     0.161837     0.206424     0.208519      3.59961     -69.4895      30.5034
    0.0679310     0.294426    0.0946580      53.0272     -69.0826      349.856
    0.0873560     0.294219     0.124174      53.0437     -69.3898      356.584
     0.167489     0.206076     0.249567      53.1424     -69.9870      42.4092
    0.0547280     0.269688    0.0379870      119.517     -69.2774      45.2106
    0.0751590     0.253209    0.0521850      119.518     -69.6917      48.3321
    0.0951990     0.247736    0.0699410      119.523     -69.0399      51.1136
     0.117062     0.227736    0.0820720      119.523     -69.7102      54.3644
     0.141049     0.215636     0.101789      119.527     -69.2803      57.8212
     0.167150     0.190019     0.117933      119.528     -69.8969      62.3486
     0.223177     0.152634     0.156285      119.534     -69.4871      70.4235
     0.126478     0.210057    0.0427980      136.325     -68.4768      62.1751
     0.240738     0.173500    0.0854970      136.328     -68.0296      69.6441
     0.307846     0.131355     0.117878      136.328     -68.6686      76.8882
     0.174158     0.186161    0.0347220      141.014     -69.5886      66.0353
     0.208992     0.177850    0.0445460      141.015     -69.4764      67.8309
     0.305131     0.160195    0.0751870      141.016     -68.1721      72.3660
     0.173042     0.180948     0.266420      17.5746     -65.6802      311.479
     0.197271     0.218832     0.288999      17.5701     -65.9387      320.703
     0.206370     0.278782     0.333586      17.5660     -64.1770      330.989
     0.206698     0.274782     0.319393      17.5626     -65.4511      335.419
     0.206476     0.311819     0.333798      17.5557     -64.5913      347.183
     0.197019     0.324875     0.305515      17.5423     -64.1467      7.36142
     0.181138     0.299518     0.276266      17.5406     -65.6278      10.5046
     0.164778     0.297498     0.248098      17.5320     -64.0834      23.1819
     0.142305     0.241343     0.181223      17.5276     -65.9764      33.1567
     0.105620     0.216002     0.133847      17.5200     -64.0764      44.7305
     0.185118     0.260606     0.286115      3.67719     -64.0006      324.712
     0.207267     0.294463     0.314580      3.65998     -64.7441      338.307
     0.210631     0.304846     0.321479      3.64866     -65.1976      346.884
     0.220474     0.311515     0.326283      3.64260     -65.1310      351.514
     0.220705     0.325651     0.335838      3.62764     -64.4437      2.51239
     0.207770     0.319077     0.326231      3.61757     -64.5226      9.91838
     0.207952     0.280200     0.282654      3.60156     -65.5133      23.0879
     0.188830     0.272901     0.274568      3.59889     -65.5965      25.4098
     0.171601     0.221571     0.217652      3.57976     -65.0509      41.6503
     0.123886     0.154278     0.145780      3.56389     -64.1397      56.7613
    0.0721800     0.363621     0.109736      53.0127     -64.0801      346.657
    0.0941870     0.371527     0.146746      53.0306     -64.0471      352.691
     0.118387     0.375050     0.187340      53.0518     -64.0253      359.765
     0.142183     0.370568     0.233085      53.0785     -64.0243      8.66570
     0.167647     0.357626     0.245056      53.0895     -64.5695      12.6254
     0.185572     0.341435     0.267568      53.1072     -64.8697      19.1242
     0.191787     0.328135     0.299533      53.1293     -64.3789      26.7660
     0.198139     0.288343     0.307737      53.1470     -65.2764      35.0549
     0.210903     0.238114     0.312254      53.1661     -65.9658      45.2522
     0.204375     0.188504     0.341852      53.1986     -64.1196      58.1323
     0.108763     0.295627    0.0914350      119.535     -64.2725      50.1649
     0.131985     0.265474    0.0994410      119.533     -65.9618      53.1252
     0.155012     0.254113     0.113770      119.535     -65.8563      55.4950
     0.174922     0.241796     0.128574      119.538     -65.7425      57.9673
     0.198187     0.224547     0.144486      119.540     -65.8354      60.9804
     0.223356     0.220932     0.173068      119.547     -64.0987      63.5410
     0.246722     0.190478     0.180017      119.545     -65.5238      67.2168
     0.268951     0.160352     0.204798      119.548     -65.5000      72.2109
     0.291473     0.138301     0.227022      119.551     -65.0563      75.9928
     0.301365     0.112557     0.234406      119.549     -65.8171      79.7270
     0.225886     0.215525    0.0946220      136.334     -63.3458      66.6118
     0.251879     0.205153     0.106209      136.335     -63.2429      68.2943
     0.275090     0.182559    0.0934170      136.330     -66.4857      69.3636
     0.303622     0.171455     0.105524      136.331     -66.3609      71.3592
     0.333385     0.170783     0.132944      136.335     -63.8439      73.1254
     0.359888     0.161223     0.137734      136.335     -64.2279      74.3662
     0.364351     0.143278     0.140264      136.333     -65.5314      76.4947
     0.387588     0.131105     0.146954      136.333     -65.9136      78.2708
     0.392280     0.113915     0.163480      136.333     -65.7260      81.0826
     0.288889     0.196578    0.0811450      141.020     -63.8508      69.4927
     0.321687     0.181037    0.0897400      141.019     -64.5665      71.4194
     0.350665     0.163699    0.0997390      141.019     -65.2831      73.7165
     0.380368     0.157821     0.114558      141.020     -64.3174      75.1739
     0.386351     0.151506     0.112600      141.019     -65.1481      75.7292
     0.392730     0.138020     0.126472      141.020     -64.9999      77.9099
     0.404954     0.135009     0.145956      141.021     -63.2136      79.0383
     0.368523     0.120497     0.126389      141.018     -66.6822      80.0580
     0.222960     0.233450     0.335232      17.5806     -60.1614      310.918
     0.223533     0.363265     0.379485      17.5546     -61.3762      350.013
     0.214105     0.368707     0.363759      17.5477     -61.4461      359.297
     0.213960     0.371926     0.349000      17.5419     -61.0115      7.08789
     0.180368     0.342366     0.292632      17.5326     -61.4641      20.0896
     0.148313     0.149772     0.184591      3.69138     -61.4639      299.021
     0.202193     0.259230     0.288425      3.67413     -61.4241      317.653
     0.218471     0.332196     0.356981      3.66049     -60.0571      330.146
     0.242025     0.344600     0.366121      3.64996     -60.8946      337.003
     0.249097     0.389054     0.403004      3.62561     -60.0458      353.322
     0.249084     0.369180     0.377393      3.60645     -61.4318      5.77914
     0.235547     0.367519     0.369952      3.58727     -60.2771      17.6880
     0.108300     0.426516     0.161897      53.0208     -60.1277      350.587
     0.136706     0.418109     0.242505      53.0680     -61.0220      4.50253
     0.158932     0.415543     0.277141      53.0879     -60.7929      10.4206
     0.185599     0.415439     0.312196      53.1072     -60.1156      15.9202
     0.204581     0.393782     0.345356      53.1326     -60.1589      23.7953
     0.230696     0.311303     0.384355      53.1812     -60.7946      41.6244
     0.227192     0.199693     0.388845      53.2203     -60.8414      60.3214
     0.138720     0.315092     0.116717      119.544     -61.2960      51.4283
     0.172231     0.285884     0.149810      119.549     -61.2809      56.2438
     0.214633     0.254950     0.178670      119.553     -61.4659      60.8568
     0.288400     0.211860     0.236753      119.563     -60.0960      68.2372
     0.359899     0.177044     0.163944      136.341     -60.3229      74.0807
     0.411084     0.148829     0.169551      136.339     -62.2388      77.1166
     0.165472     0.255297    0.0461110      141.021     -61.1324      62.8443
     0.252173     0.229212    0.0765560      141.022     -60.8852      66.8428
     0.293893     0.204483    0.0887640      141.021     -62.2450      69.4404
     0.380218     0.185070     0.117541      141.022     -61.2524      72.8128
     0.417633     0.156968     0.139277      141.022     -61.7802      76.4663
     0.443511     0.144030     0.159649      141.023     -60.8650      78.5643
     0.188261     0.171514     0.297144      17.5874     -58.6990      299.466
     0.232363     0.361203     0.411940      17.5658     -59.2337      335.778
     0.232296     0.392448     0.415508      17.5573     -59.0937      347.231
     0.147751     0.311892     0.230903      17.5219     -59.9475      34.4900
    0.0918590     0.231129     0.121212      17.5112     -58.9515      51.3790
     0.256197     0.372234     0.392149      3.64500     -59.7160      341.001
     0.252800     0.407728     0.419284      3.61792     -58.9797      358.025
     0.215262     0.347488     0.345253      3.57150     -59.5489      27.5902
    0.0469570     0.418360    0.0701530      52.9731     -58.5586      337.175
    0.0805970     0.421192     0.127635      53.0037     -59.9294      345.587
     0.207635     0.333522     0.398195      53.1813     -59.6317      39.8099
    0.0564060     0.398420    0.0519120      119.538     -58.6690      41.2018
    0.0803330     0.381957    0.0775740      119.542     -58.5508      44.3620
     0.106670     0.357834    0.0991590      119.545     -59.1600      47.4764
     0.249959     0.255120     0.213532      119.562     -59.0102      63.1141
     0.321205     0.166433     0.276779      119.568     -59.7622      74.5086
     0.115602     0.304253    0.0563110      136.338     -58.1648      58.3022
     0.149636     0.276801    0.0716750      136.338     -59.5371      60.8819
     0.184617     0.269351    0.0895530      136.340     -58.6639      62.7029
     0.225891     0.260300     0.108611      136.342     -57.8013      64.6001
     0.275102     0.228499     0.127107      136.341     -59.1204      67.8900
     0.316293     0.216913     0.148008      136.343     -58.2248      69.9544
     0.204630     0.260366    0.0628990      141.023     -58.9039      64.0231
     0.333013     0.210667     0.104676      141.023     -59.9452      70.0490
     0.206396     0.208968     0.339198      17.5893     -56.1016      301.818
     0.261692     0.292831     0.412861      17.5872     -53.7954      310.448
     0.281435     0.388097     0.473095      17.5773     -53.6103      325.234
     0.281125     0.457797     0.496311      17.5632     -53.6792      342.176
     0.271885     0.479992     0.487954      17.5536     -53.6455      352.823
     0.260244     0.462417     0.447156      17.5458     -55.1269      1.39412
     0.242387     0.461584     0.404044      17.5320     -53.6894      16.4084
     0.215747     0.433713     0.354287      17.5245     -53.6067      25.0876
     0.164453     0.358409     0.267259      17.5194     -56.3674      34.0032
    0.0995080     0.261998     0.143818      17.5091     -56.4538      50.3034
     0.151111     0.167619     0.206649      3.70471     -56.3753      296.441
     0.211891     0.308853     0.342058      3.68724     -55.4871      315.042
     0.245539     0.388994     0.417699      3.67351     -54.1027      326.119
     0.263542     0.401903     0.428136      3.66572     -54.7939      330.555
     0.277832     0.435696     0.455874      3.64646     -55.3474      341.765
     0.289184     0.459057     0.477214      3.64014     -54.3856      345.585
     0.289225     0.449833     0.462217      3.62114     -56.0685      355.937
     0.270751     0.482745     0.490700      3.60704     -53.8505      3.23586
     0.270968     0.426197     0.427452      3.58417     -56.2871      16.8606
     0.238847     0.426550     0.422708      3.56731     -54.2991      25.1487
    0.0469880     0.470843    0.0748690      52.9587     -54.2323      335.838
    0.0849810     0.501060     0.143091      52.9862     -53.7932      343.240
     0.123576     0.495329     0.206763      53.0229     -55.4676      352.128
     0.153384     0.522463     0.273506      53.0506     -53.9070      359.148
     0.185659     0.518799     0.305050      53.0691     -54.0904      3.68083
     0.211057     0.509561     0.343273      53.0930     -54.2842      9.64960
     0.230290     0.467584     0.376326      53.1250     -55.8702      18.6103
     0.247881     0.419033     0.436373      53.1737     -55.5715      32.2151
     0.254961     0.402217     0.429649      53.1757     -56.3826      33.6621
     0.269509     0.267866     0.456556      53.2343     -56.4613      55.4137
    0.0561040     0.443774    0.0539630      119.544     -54.9326      40.0417
    0.0840700     0.423147    0.0803080      119.548     -55.1487      43.0893
     0.119065     0.388530     0.106736      119.551     -56.3469      46.7534
     0.157368     0.376207     0.141015      119.559     -55.1966      50.1347
     0.194091     0.342474     0.164558      119.561     -56.2220      53.7179
     0.240572     0.316752     0.205317      119.568     -55.3415      58.0874
     0.288466     0.282690     0.237054      119.572     -55.4752      62.3268
     0.331477     0.249874     0.269650      119.577     -55.2652      66.5028
     0.363551     0.192256     0.334102      119.586     -53.8732      73.8360
     0.370142     0.149698     0.332045      119.580     -56.4021      77.8165
     0.104966     0.356077    0.0575020      136.344     -52.7630      56.5017
     0.143860     0.305436    0.0722730      136.341     -56.6394      59.5755
     0.191113     0.292564    0.0877430      136.342     -56.5374      61.3607
     0.233323     0.277683     0.113110      136.344     -55.6830      63.9104
     0.291226     0.277394     0.143063      136.349     -52.8776      65.7501
     0.346536     0.260600     0.161409      136.350     -52.7586      67.7127
     0.406378     0.207750     0.188425      136.349     -55.1501      72.5813
     0.460836     0.176833     0.219060      136.350     -54.9177      76.1977
     0.502643     0.130907     0.258410      136.351     -54.9308      81.3305
     0.142400     0.308656    0.0465990      141.025     -55.1658      60.6667
     0.182950     0.285995    0.0605230      141.025     -56.3126      62.6527
     0.228534     0.276214    0.0784900      141.026     -55.5660      64.4268
     0.273444     0.275746     0.103358      141.028     -53.0131      66.0876
     0.327824     0.251935     0.118145      141.028     -54.0836      68.2267
     0.380568     0.218753     0.129698      141.026     -56.4418      70.9310
     0.424768     0.224911     0.152998      141.029     -53.2543      71.6731
     0.477321     0.168254     0.175659      141.027     -56.7099      76.8597
     0.511850     0.147143     0.202478      141.028     -55.8656      79.5481
     0.301498     0.378264     0.491132      17.5860     -50.1059      317.200
     0.312716     0.523815     0.494532      17.5422     -50.7694      4.75940
     0.282396     0.510517     0.468210      17.5378     -51.2983      9.39944
     0.242985     0.470152     0.382082      17.5223     -50.6629      25.6067
     0.182373     0.408751     0.297268      17.5137     -51.2115      36.1625
     0.100109     0.296089     0.156097      17.5027     -51.4078      52.0963
     0.245490     0.343564     0.380053      3.69782     -50.7047      312.972
     0.353516     0.510477     0.530127      3.64554     -50.3280      343.581
     0.361676     0.517474     0.535645      3.64083     -50.2848      345.953
     0.357723     0.536473     0.546508      3.61456     -50.1778      358.759
     0.349454     0.523757     0.530638      3.60407     -50.9765      4.01581
     0.337083     0.531033     0.535645      3.59673     -50.2272      7.37181
    0.0896390     0.538887     0.155128      52.9805     -50.9177      342.917
     0.176601     0.570379     0.300876      53.0499     -50.4986      358.901
     0.244297     0.556284     0.403023      53.1102     -50.5033      12.5718
     0.310951     0.470810     0.489774      53.1855     -51.4828      31.7093
    0.0534490     0.487304    0.0533550      119.549     -51.3844      38.8839
     0.169462     0.426579     0.154400      119.568     -50.4089      48.8416
     0.214861     0.391462     0.187678      119.573     -50.9868      52.7005
     0.265538     0.370722     0.223719      119.580     -50.0947      56.0000
     0.314317     0.317457     0.267026      119.585     -50.8777      61.5098
     0.363583     0.277891     0.300191      119.588     -51.1226      65.7347
     0.416690     0.119324     0.422733      119.600     -50.6966      82.2507
     0.102177     0.372994    0.0583130      136.347     -50.9093      56.0367
     0.140830     0.350198    0.0722850      136.346     -52.0548      57.8194
     0.237037     0.310565     0.119529      136.349     -51.7797      62.6528
     0.430728     0.229714     0.200537      136.353     -51.8782      71.4971
     0.491954     0.195611     0.231318      136.354     -51.9719      75.0784
     0.540475     0.147756     0.276344      136.356     -51.6435      80.1200
     0.393313     0.245246     0.147942      141.030     -51.5841      70.1734
     0.464216     0.226433     0.173033      141.031     -50.8644      72.4426
     0.519074     0.191100     0.203790      141.031     -51.2026      75.9842
     0.233141     0.231982     0.390890      17.5986     -49.1304      298.285
     0.321952     0.478184     0.550338      17.5744     -49.2057      332.108
     0.332439     0.503079     0.559226      17.5696     -49.0976      337.341
     0.332438     0.546830     0.563796      17.5576     -48.5977      349.654
     0.165339     0.195855     0.240575      3.72240     -48.8857      294.115
     0.285296     0.406381     0.440247      3.68999     -49.2498      319.642
     0.324593     0.458056     0.486765      3.67411     -49.6107      328.771
     0.308903     0.504474     0.500831      3.56921     -49.7281      20.7128
    0.0469890     0.538584    0.0838500      52.9419     -48.5519      334.774
     0.131395     0.571049     0.221160      53.0061     -49.6853      349.163
     0.214299     0.597106     0.327668      53.0557     -48.5712     0.126694
     0.269558     0.565977     0.432062      53.1228     -49.3278      15.0290
     0.291678     0.543457     0.461223      53.1460     -49.6866      20.5645
     0.331325     0.430542     0.561111      53.2368     -48.5611      43.1720
    0.0858480     0.497507    0.0891900      119.560     -48.5369      41.5597
     0.125498     0.473891     0.122270      119.566     -48.5562      44.7636
     0.412833     0.235348     0.365882      119.600     -48.7511      71.2500
     0.187872     0.359020     0.102449      136.352     -48.3303      59.5538
     0.303633     0.296581     0.155181      136.353     -49.7676      65.3766
     0.364351     0.273756     0.179987      136.355     -49.6184      67.8448
     0.130706     0.351039    0.0491950      141.028     -49.9952      59.5049
     0.169819     0.347161    0.0698540      141.030     -48.2924      61.0551
     0.222934     0.329776    0.0902410      141.031     -48.1785      62.9581
     0.283322     0.311032     0.111691      141.031     -48.0563      64.9637
     0.344819     0.282457     0.133570      141.031     -48.9692      67.4491
     0.570149     0.171278     0.233307      141.033     -49.9109      78.2954
     0.252391     0.247168     0.427956      17.6056     -43.5473      296.032
     0.341396     0.447131     0.557796      17.5862     -46.1395      320.892
     0.372861     0.520565     0.590586      17.5742     -46.4901      333.765
     0.383565     0.581658     0.608341      17.5612     -45.5906      346.806
     0.373734     0.620859     0.616743      17.5518     -43.8324      355.474
     0.352909     0.623136     0.584796      17.5409     -43.6232      5.09268
     0.321546     0.597534     0.519929      17.5278     -43.6034      16.7048
     0.279509     0.547791     0.462499      17.5245     -46.2330      20.8724
     0.198146     0.476049     0.334934      17.5055     -43.6221      38.8839
     0.101583     0.340487     0.167338      17.4931     -43.6134      54.7141
     0.174360     0.215017     0.262918      3.73208     -44.2473      293.275
     0.267038     0.363300     0.405468      3.71546     -44.0151      307.884
     0.308476     0.420559     0.456846      3.69769     -46.3445      317.305
     0.345144     0.529121     0.556933      3.67185     -45.2389      332.006
     0.382835     0.547682     0.571328      3.65879     -46.0824      338.096
     0.408492     0.567477     0.586898      3.64544     -46.2908      344.322
     0.426458     0.607499     0.622389      3.63131     -44.4976      350.773
     0.426664     0.614709     0.620028      3.60033     -44.4761      4.10155
     0.417447     0.589380     0.590202      3.58522     -45.5666      11.0269
     0.413322     0.582835     0.577305      3.56437     -44.0714      19.6440
    0.0434600     0.570880    0.0823460      52.9309     -45.4959      333.750
    0.0897280     0.622478     0.156610      52.9547     -43.5105      339.708
     0.134018     0.623207     0.233500      52.9960     -45.5408      347.776
     0.179559     0.661555     0.312747      53.0267     -43.5010      354.202
     0.220950     0.655892     0.340700      53.0437     -44.1520      357.533
     0.255177     0.622035     0.401509      53.0877     -46.4169      6.64391
     0.287885     0.646361     0.459036      53.1109     -44.0015      10.8591
     0.303112     0.582735     0.519854      53.1646     -45.8520      22.8428
     0.113527     0.629200     0.184576      52.9677     -43.7831      342.315
    0.0504760     0.573304    0.0590580      119.561     -43.6138      37.5488
    0.0857830     0.552289    0.0936010      119.568     -43.5109      40.4946
     0.125562     0.525636     0.132115      119.575     -43.5135      43.8401
     0.172042     0.470671     0.167456      119.577     -45.9566      47.9794
     0.220419     0.455257     0.217295      119.588     -43.8356      51.6014
     0.272020     0.402446     0.242562      119.589     -46.3076      55.4105
     0.324563     0.383115     0.298719      119.601     -43.6193      59.1836
     0.381927     0.298830     0.341564      119.602     -46.4816      65.9463
     0.432716     0.248996     0.412674      119.614     -44.0385      71.5636
     0.437100    0.0949820     0.515195      119.621     -44.1005      85.0293
    0.0897040     0.431513    0.0558500      136.353     -44.7174      54.2997
     0.138062     0.402330    0.0806310      136.353     -45.6704      56.7215
     0.191120     0.393816     0.108327      136.357     -43.9458      58.6944
     0.251887     0.361279     0.135526      136.358     -44.8640      61.4052
     0.312075     0.325055     0.165390      136.358     -45.7781      64.5016
     0.382892     0.312576     0.200465      136.362     -43.4820      66.6946
     0.450643     0.267000     0.232666      136.362     -44.8718      70.3844
     0.524025     0.215021     0.263004      136.361     -46.8435      74.6244
     0.585822     0.186856     0.320505      136.367     -43.3141      77.9067
     0.126767     0.399821    0.0547180      141.032     -43.4287      58.5784
     0.178189     0.357571    0.0725780      141.031     -46.7446      60.8999
     0.232595     0.340136    0.0930170      141.032     -46.6345      62.7463
     0.299357     0.334253     0.122614      141.034     -44.0333      64.6085
     0.362377     0.317238     0.150040      141.035     -42.9460      66.6456
     0.443455     0.269838     0.175443      141.034     -45.6750      70.0204
     0.518302     0.237403     0.200314      141.034     -46.5163      72.7960
     0.584356     0.219267     0.235901      141.036     -44.3508      75.0280
     0.622844     0.186413     0.272055      141.038     -43.6584      78.0532
     0.281135     0.272682     0.460990      17.6082     -40.5871      296.644
     0.302211     0.585806     0.474046      17.5167     -41.3061      25.9541
     0.226678     0.512293     0.367663      17.5050     -41.2398      37.4488
     0.189481     0.236808     0.287268      3.73975     -40.0021      293.061
     0.292357     0.417636     0.460142      3.71676     -40.4746      310.386
     0.345102     0.522269     0.557793      3.69599     -40.2151      322.195
     0.382762     0.537354     0.569989      3.68714     -41.4277      326.066
     0.399841     0.603593     0.628373      3.66294     -41.3725      337.311
     0.417598     0.658141     0.668866      3.61855     -41.2489      355.959
     0.426598     0.657623     0.664212      3.60510     -41.4042      1.42505
     0.400174     0.644842     0.644017      3.58079     -41.3439      11.3394
     0.141900     0.677609     0.248561      52.9868     -41.0474      346.745
     0.315041     0.684049     0.497371      53.1192     -40.8642      11.7134
     0.191742     0.685546     0.308931      53.0169     -41.4377      352.449
    0.0877910     0.584031    0.0982190      119.573     -40.3222      40.0829
     0.129852     0.554594     0.139380      119.580     -40.4366      43.4868
     0.234696     0.476348     0.225439      119.593     -41.4622      51.1915
     0.291503     0.442248     0.266560      119.600     -41.3043      54.7680
     0.349031     0.411825     0.310388      119.607     -40.4107      58.2338
     0.461676     0.276163     0.427718      119.621     -40.9234      70.1313
     0.465800     0.124252     0.541552      119.631     -40.2405      82.8100
     0.191118     0.412172     0.112991      136.360     -41.3764      58.3700
     0.320524     0.352842     0.176553      136.363     -41.5747      63.7999
     0.466073     0.293797     0.249135      136.368     -40.2242      69.4817
     0.540487     0.248330     0.290178      136.369     -40.4937      73.2485
     0.615136     0.191245     0.344137      136.371     -40.1911      78.0181
     0.597323     0.123893     0.383334      136.370     -42.1631      83.3619
     0.113259     0.425834    0.0530050      141.034     -40.2297      57.8598
     0.165616     0.398264    0.0739130      141.034     -41.4838      59.7982
     0.223143     0.383065    0.0999430      141.035     -40.4582      61.7054
     0.288901     0.353097     0.126349      141.036     -41.2294      64.0842
     0.362629     0.333933     0.155496      141.037     -40.1873      66.1892
     0.599975     0.228456     0.258026      141.039     -40.5368      75.0491
     0.654481     0.170354     0.299013      141.039     -42.1039      79.6459
     0.373749     0.443904     0.595307      17.5989     -39.1449      312.077
     0.408247     0.612701     0.686475      17.5766     -39.3332      334.668
     0.420158     0.661028     0.693936      17.5643     -39.1971      345.403
     0.419866     0.686133     0.680320      17.5523     -38.8925      355.325
     0.407439     0.686356     0.638730      17.5389     -38.7375      6.13657
     0.363448     0.666934     0.587008      17.5282     -38.6607      14.8465
     0.112486     0.385725     0.198133      17.4894     -39.1241      53.8177
     0.412969     0.666363     0.683298      3.63864     -39.4922      347.758
     0.409009     0.676398     0.674865      3.57907     -38.9201      11.1757
    0.0434510     0.636300    0.0860440      52.9126     -39.2487      332.573
    0.0919030     0.676517     0.177480      52.9489     -39.0522      339.885
     0.188990     0.715746     0.295155      52.9998     -38.5275      349.538
     0.227488     0.724487     0.410855      53.0593     -38.8257     0.342468
     0.269660     0.727121     0.434195      53.0711     -38.5578      2.44176
     0.230864     0.722849     0.405991      53.0573     -38.9595      359.970
    0.0503650     0.624454    0.0617600      119.568     -38.6639      36.8320
     0.179906     0.543152     0.180945      119.590     -38.6654      46.3251
     0.409124     0.352524     0.388498      119.620     -38.6739      64.3562
    0.0874010     0.484156    0.0584830      136.359     -38.2132      53.3081
     0.135063     0.450585    0.0862110      136.360     -39.5326      55.7428
     0.251897     0.397174     0.145520      136.363     -39.7556      60.5918
     0.392292     0.344702     0.213363      136.368     -38.4821      65.7154
     0.437089     0.311573     0.183496      141.038     -39.6044      68.3094
     0.511947     0.285805     0.217838      141.040     -38.5578      70.7589
     0.310928     0.307175     0.507003      17.6120     -36.0294      297.159
     0.431155     0.510052     0.659444      17.5990     -35.1207      315.224
     0.480270     0.618424     0.726038      17.5873     -34.4157      327.094
     0.505562     0.697859     0.753215      17.5719     -34.4360      340.180
     0.492239     0.736980     0.744154      17.5572     -34.3809      351.738
     0.479629     0.719063     0.698406      17.5480     -36.4819      358.727
     0.442246     0.718615     0.633026      17.5273     -34.4858      14.5614
     0.363427     0.656787     0.531303      17.5136     -35.1998      25.9295
     0.272253     0.566713     0.397880      17.4985     -34.4369      39.2742
     0.125580     0.410887     0.211072      17.4861     -35.6156      54.0299
     0.218450     0.249505     0.303652      3.75055     -34.0240      291.523
     0.345233     0.463340     0.509046      3.72662     -33.7934      309.385
     0.431029     0.533201     0.572661      3.70814     -35.7957      318.223
     0.462244     0.618584     0.652588      3.69198     -34.1002      326.465
     0.497123     0.678187     0.703947      3.66684     -34.8582      336.845
     0.522074     0.703002     0.720608      3.64130     -36.3198      346.775
     0.516976     0.727720     0.738817      3.62079     -35.6847      354.529
     0.512193     0.722667     0.729700      3.60762     -36.3743      359.552
     0.482643     0.741241     0.743107      3.59126     -34.5985      5.26099
     0.463960     0.703663     0.696658      3.56189     -35.3120      16.5198
    0.0544160     0.677216     0.117528      52.9167     -36.4884      334.422
     0.113541     0.708746     0.195005      52.9482     -36.4398      340.418
     0.173665     0.748885     0.275658      52.9788     -34.8918      346.230
     0.227616     0.774866     0.356701      53.0140     -33.9987      352.411
     0.255271     0.760589     0.379300      53.0307     -35.6036      355.226
     0.331418     0.778420     0.490420      53.0846     -34.0974      4.37968
     0.241216     0.767578     0.359654      53.0179     -34.7363      353.045
     0.307181     0.779664     0.475818      53.0764     -34.0980      2.98433
     0.353743     0.774042     0.553428      53.1197     -33.5509      10.2762
    0.0506080     0.667448    0.0619960      119.573     -34.3023      36.1474
    0.0931540     0.622282     0.101723      119.578     -36.4006      39.4873
     0.138880     0.610222     0.150484      119.590     -34.2904      42.6866
     0.189965     0.557640     0.192368      119.594     -36.4738      46.5136
     0.255969     0.527223     0.238623      119.602     -35.8814      49.9624
     0.321317     0.469016     0.300163      119.611     -36.3308      55.1563
     0.386010     0.427744     0.357581      119.621     -35.1229      59.3681
     0.449118     0.383672     0.416836      119.631     -33.5922      63.5873
     0.504367     0.271010     0.503648      119.639     -34.3689      72.1782
     0.504524     0.169899     0.582608      119.647     -33.6266      79.8265
    0.0848640     0.496827    0.0541170      136.360     -37.0589      52.7878
     0.135070     0.485675    0.0884760      136.364     -34.8694      55.0068
     0.194604     0.444893     0.116727      136.364     -37.0383      57.5888
     0.259568     0.417636     0.149042      136.366     -36.9014      60.0611
     0.333444     0.386915     0.188343      136.369     -36.2693      62.9426
     0.406394     0.360516     0.229298      136.372     -34.7289      65.6247
     0.486745     0.314351     0.266125      136.373     -35.9115      68.9873
     0.568633     0.258858     0.309705      136.373     -37.0702      73.1290
     0.645081     0.221354     0.368087      136.378     -34.0632      76.4952
     0.639013    0.0990110     0.459936      136.379     -35.3344      85.4900
     0.109926     0.460195    0.0525240      141.036     -35.5151      57.0959
     0.170040     0.442886    0.0802720      141.038     -34.5782      59.0078
     0.232854     0.423306     0.109812      141.039     -33.6439      61.0105
     0.305254     0.389394     0.139135      141.040     -34.7335      63.4141
     0.374774     0.352615     0.167000      141.040     -36.2586      65.9309
     0.464023     0.319183     0.199792      141.040     -36.5213      68.5747
     0.547796     0.289720     0.237060      141.042     -35.5093      71.1626
     0.630968     0.250903     0.285336      141.043     -34.0485      74.4110
     0.704783     0.193381     0.325647      141.043     -35.8813      78.5213
     0.530737     0.768669     0.783563      17.5601     -31.2958      349.802
     0.543985     0.780405     0.745052      17.5443     -31.3834      1.36725
     0.480342     0.754992     0.665770      17.5268     -31.4046      14.2956
     0.135912     0.435009     0.216809      17.4810     -30.5003      55.1753
     0.235285     0.267585     0.323089      3.75453     -30.9346      291.752
     0.600585     0.753477     0.775668      3.65651     -30.0314      341.244
     0.611381     0.783033     0.795630      3.62647     -30.6413      352.026
     0.616846     0.793271     0.801129      3.61154     -30.3610      357.243
     0.607507     0.785307     0.784846      3.58465     -30.6527      6.67401
     0.568671     0.770180     0.767418      3.57693     -31.4574      9.61966
     0.198415     0.787885     0.300394      52.9798     -31.4987      346.813
     0.258458     0.812916     0.386245      53.0177     -30.6495      353.160
     0.307085     0.823968     0.477799      53.0631     -30.1667     0.515488
     0.366350     0.814408     0.525624      53.0917     -30.7452      5.20435
     0.339691     0.807883     0.510995      53.0860     -31.4497      4.34689
    0.0518000     0.702097    0.0649890      119.578     -30.2890      35.7949
     0.206174     0.595122     0.210825      119.603     -31.2592      46.3434
     0.268806     0.557059     0.262013      119.612     -31.0025      50.0362
     0.482653     0.383557     0.439828      119.636     -31.4014      64.2745
     0.346563     0.413756     0.196818      136.373     -31.7977      62.2835
     0.688626     0.209076     0.399819      136.382     -31.3035      77.6894
     0.109610     0.483691    0.0532410      141.038     -31.8846      56.6633
     0.232699     0.435113     0.108328      141.040     -32.0577      60.6081
     0.392587     0.381261     0.175078      141.042     -30.9959      65.1689
     0.576833     0.307510     0.253504      141.044     -30.6505      70.7723
     0.364126     0.309331     0.535368      17.6198     -28.5839      294.051
     0.481951     0.502776     0.681714      17.6079     -29.0543      309.772
     0.545655     0.678974     0.790965      17.5894     -28.6596      327.577
     0.545605     0.765360     0.819012      17.5723     -28.6648      341.088
     0.388306     0.706011     0.558896      17.5078     -29.0033      28.3642
     0.283665     0.624925     0.447173      17.4968     -29.4739      37.9151
     0.387210     0.471808     0.520038      3.73410     -29.7914      307.446
     0.482506     0.583402     0.624726      3.71411     -29.7903      317.829
     0.537374     0.647043     0.684095      3.70156     -28.8009      323.739
     0.579058     0.723020     0.751027      3.67438     -29.4362      334.595
    0.0765680     0.754088     0.154009      52.9125     -29.5952      335.580
     0.137106     0.787513     0.231892      52.9434     -29.2111      340.998
     0.396163     0.821895     0.548715      53.1016     -29.8170      6.69984
     0.434778     0.822713     0.611919      53.1349     -28.5083      11.8903
    0.0950350     0.686696     0.111292      119.588     -28.7569      38.7614
     0.145650     0.654854     0.162030      119.598     -28.5313      42.2175
     0.338640     0.528955     0.315049      119.622     -29.1991      53.3586
     0.412930     0.466236     0.384927      119.632     -28.9613      58.5783
     0.540355     0.343148     0.498489      119.646     -29.0191      67.9068
     0.549540     0.142820     0.634989      119.656     -29.9442      81.9767
    0.0848760     0.553808    0.0596190      136.367     -28.5132      52.0214
     0.143882     0.528765    0.0948920      136.369     -27.9781      54.3426
     0.204818     0.489236     0.126541      136.370     -29.9447      56.8449
     0.267236     0.463608     0.166973      136.373     -28.5404      59.3826
     0.425788     0.387712     0.242339      136.377     -29.4897      64.9445
     0.513366     0.349089     0.292278      136.380     -28.0376      68.1102
     0.603366     0.294617     0.334935      136.381     -29.5064      71.7843
     0.651107    0.0856640     0.511138      136.385     -29.8744      86.3746
     0.169662     0.476944    0.0843330      141.041     -28.6816      58.3964
     0.309974     0.418525     0.146974      141.042     -29.1928      62.7950
     0.477002     0.356401     0.212679      141.044     -29.2986      67.4360
     0.670996     0.267220     0.299286      141.046     -29.6732      73.8355
     0.747451     0.224105     0.343592      141.047     -29.0848      76.9398
     0.375040     0.330848     0.567988      17.6232     -23.6039      293.879
     0.505189     0.553076     0.736097      17.6096     -23.9443      310.992
     0.597255     0.693137     0.810813      17.5913     -26.3637      326.750
     0.597460     0.761238     0.837618      17.5793     -26.4071      336.208
     0.596371     0.830557     0.839400      17.5590     -25.7896      350.922
     0.570868     0.835652     0.803075      17.5460     -26.3613      359.926
     0.517582     0.808012     0.711612      17.5255     -26.4167      14.3292
     0.433230     0.745475     0.583784      17.5040     -23.7586      29.5470
     0.320751     0.643965     0.453012      17.4931     -25.7218      39.3096
     0.143532     0.460959     0.223707      17.4758     -24.5091      56.1960
     0.242080     0.284050     0.342789      3.76371     -23.6093      290.617
     0.404424     0.485522     0.535237      3.73853     -26.4296      306.665
     0.501701     0.624672     0.667617      3.71922     -23.8149      317.231
     0.563100     0.692523     0.729227      3.70086     -24.6724      324.855
     0.611481     0.753173     0.782581      3.67906     -25.3405      333.221
     0.639064     0.802753     0.822641      3.64994     -26.2925      343.638
     0.661447     0.832209     0.846277      3.63199     -25.4913      349.736
     0.673326     0.851314     0.861079      3.61866     -24.5119      354.079
     0.644978     0.851288     0.849834      3.58286     -24.5291      5.83238
     0.611997     0.809316     0.800645      3.55881     -26.4246      14.4134
    0.0969120     0.791148     0.174893      52.9122     -25.9985      336.284
     0.159263     0.842261     0.265758      52.9445     -23.6846      341.911
     0.221008     0.855810     0.346741      52.9832     -24.9439      347.906
     0.277023     0.878973     0.406533      53.0076     -23.5289      351.742
     0.331592     0.877958     0.474974      53.0443     -24.5862      357.342
     0.355771     0.875964     0.513575      53.0654     -24.9052     0.586395
     0.402707     0.876059     0.611302      53.1172     -23.8253      8.40015
     0.447189     0.848873     0.616444      53.1288     -26.2166      10.5292
     0.489095     0.858759     0.669527      53.1535     -23.8340      14.0178
    0.0516700     0.734897    0.0651460      119.582     -26.2732      35.3027
    0.0970000     0.703655     0.114010      119.591     -26.4601      38.5791
     0.152453     0.689945     0.167354      119.603     -23.6207      41.6431
     0.211805     0.637110     0.215784      119.609     -26.0117      45.3647
     0.281822     0.587161     0.280606      119.620     -25.9289      49.8260
     0.354288     0.557981     0.336061      119.630     -23.7366      53.0723
     0.431028     0.499641     0.401370      119.640     -23.5289      57.6667
     0.506857     0.425877     0.471141      119.649     -23.8558      63.0193
     0.572530     0.304254     0.576831      119.661     -23.6215      71.5108
     0.572719     0.140406     0.690153      119.669     -23.6333      82.3003
    0.0848720     0.576037    0.0626780      136.369     -24.4513      51.7596
     0.140866     0.548056    0.0954480      136.371     -24.7401      53.9304
     0.204822     0.517869     0.129809      136.373     -25.0206      56.2291
     0.275130     0.479196     0.170080      136.376     -25.6769      59.0231
     0.355466     0.450963     0.207975      136.378     -24.7383      61.3796
     0.445687     0.419557     0.252908      136.382     -22.9930      64.0104
     0.535029     0.367141     0.298445      136.383     -24.3868      67.4613
     0.626970     0.315118     0.353408      136.386     -23.7660      71.1273
     0.713892     0.219016     0.420790      136.386     -27.0538      77.3411
     0.688622    0.0898260     0.541126      136.390     -24.8565      85.9659
     0.106558     0.530351    0.0556490      141.042     -23.2798      55.8640
     0.165571     0.498587    0.0831400      141.042     -24.9830      57.8335
     0.237343     0.465233     0.115653      141.043     -25.9573      60.1109
     0.316388     0.451797     0.148475      141.045     -22.9446      61.8059
     0.398552     0.413683     0.180876      141.045     -24.6142      64.2201
     0.483880     0.362168     0.223485      141.045     -26.6330      67.5342
     0.584621     0.342179     0.261524      141.047     -23.5716      69.4024
     0.679560     0.305789     0.300603      141.048     -23.0523      71.9283
     0.764699     0.244628     0.354787      141.049     -23.8880      75.9385
     0.386054     0.341234     0.582265      17.6245     -21.4467      293.936
     0.546009     0.593430     0.772253      17.6087     -21.4424      313.025
     0.585773     0.710344     0.845313      17.5967     -21.0515      323.833
     0.641681     0.809837     0.889739      17.5810     -20.7650      335.980
     0.585873     0.881317     0.810351      17.5347     -20.8413      7.25806
     0.434661     0.781327     0.618981      17.5045     -20.5831      28.2625
     0.413201     0.521916     0.572899      3.74238     -20.6797      306.765
     0.507019     0.627591     0.671911      3.72334     -21.3639      315.916
     0.573745     0.769988     0.801703      3.68634     -21.2560      330.798
     0.627870     0.852841     0.873598      3.65341     -20.0770      342.271
     0.685012     0.880545     0.890233      3.61899     -21.2880      353.589
     0.673466     0.885754     0.880564      3.57178     -20.2024      8.43814
     0.280659     0.901438     0.413923      53.0044     -20.6897      351.310
     0.343815     0.907836     0.492559      53.0441     -21.0879      357.209
     0.402828     0.913040     0.576506      53.0868     -20.3526      3.49052
    0.0967930     0.740454     0.114666      119.595     -21.2805      37.8903
     0.152444     0.705385     0.166898      119.604     -21.4445      41.2497
     0.217417     0.674405     0.220835      119.615     -20.3809      44.5399
     0.292975     0.629895     0.282129      119.625     -20.0367      48.4638
     0.162033     0.554267     0.113513      136.371     -20.8324      54.5856
     0.215158     0.528451     0.144974      136.373     -20.7280      56.5656
     0.450613     0.425545     0.262095      136.380     -20.3136      64.0333
     0.103339     0.543878    0.0531310      141.042     -20.8142      55.4702
     0.322059     0.456179     0.156662      141.046     -20.4495      61.9564
     0.418239     0.420736     0.190878      141.046     -21.3711      64.2935
     0.713432     0.296867     0.315093      141.049     -21.9297      72.6250
     0.808076     0.228052     0.386824      141.051     -20.5721      77.1811
     0.611560     0.892494     0.906809      17.5616     -18.5370      349.485
     0.517193     0.848329     0.718335      17.5157     -19.0809      19.8694
     0.322494     0.716038     0.519108      17.4927     -19.1260      37.0031
     0.142853     0.494560     0.244597      17.4727     -19.0589      55.9480
     0.245474     0.301751     0.361632      3.76692     -19.3611      290.711
     0.600561     0.835699     0.860321      3.66522     -19.4914      338.278
     0.656083     0.881884     0.897596      3.63806     -19.1105      347.235
     0.696642     0.900673     0.900777      3.58898     -19.4896      2.83650
     0.108820     0.844318     0.201667      52.9102     -19.7363      336.889
     0.173727     0.894679     0.331981      52.9632     -18.8652      345.187
     0.224163     0.907375     0.384874      52.9872     -18.9502      348.774
     0.429276     0.912133     0.624431      53.1124     -19.7334      7.21260
     0.466204     0.897839     0.678108      53.1453     -19.8415      12.1222
     0.509725     0.860858     0.767046      53.2037     -19.2503      20.9741
    0.0503470     0.778023    0.0674810      119.587     -19.7945      34.7548
     0.367129     0.568542     0.361295      119.638     -19.2591      53.5574
     0.440975     0.510982     0.423555      119.646     -19.2505      57.8472
     0.524755     0.429031     0.506054      119.657     -18.8777      63.6875
     0.589720     0.380315     0.546621      119.662     -19.2761      66.9326
     0.582170     0.276948     0.633501      119.671     -18.6447      73.7434
    0.0708770     0.608257    0.0585340      136.368     -18.7210      50.9259
     0.112729     0.582317    0.0852770      136.370     -19.7761      52.6895
     0.282950     0.499975     0.183035      136.376     -19.8340      58.8502
     0.364250     0.470381     0.226775      136.379     -17.7927      61.2920
     0.534913     0.371514     0.322988      136.383     -19.3219      67.8284
     0.644948     0.310932     0.388867      136.387     -17.9308      71.9077
     0.733263     0.234473     0.456695      136.389     -18.3964      76.7532
     0.165281     0.522355    0.0881650      141.044     -18.9591      57.4744
     0.237191     0.498320     0.121371      141.045     -17.8150      59.4047
     0.518384     0.391284     0.236122      141.048     -18.4247      66.6853
     0.615244     0.343226     0.287818      141.050     -17.8824      69.9028
     0.375329     0.342641     0.599764      17.6291     -13.7856      292.111
     0.517991     0.604603     0.800955      17.6140     -13.9651      310.505
     0.557011     0.848994     0.932717      17.5826     -14.9957      335.539
     0.583260     0.863425     0.936568      17.5795     -14.9626      337.683
     0.544043     0.923457     0.915978      17.5553     -15.7920      353.681
     0.531238     0.934005     0.850832      17.5318     -13.5246      8.55325
     0.480823     0.888731     0.753968      17.5150     -13.6124      19.5201
     0.418664     0.856551     0.713182      17.5117     -16.1750      22.1176
     0.303013     0.692091     0.467862      17.4840     -13.5293      42.4266
     0.143337     0.498321     0.236339      17.4693     -14.4016      57.2568
     0.245579     0.297302     0.358789      3.77138     -13.6778      289.232
     0.404480     0.519461     0.573131      3.75015     -13.6953      304.045
     0.477680     0.669917     0.714415      3.72416     -15.2258      316.375
     0.517045     0.788623     0.822948      3.69461     -15.2135      327.964
     0.542371     0.860702     0.885784      3.66710     -15.3740      337.518
     0.563027     0.867170     0.891240      3.66406     -15.3513      338.528
     0.579158     0.906568     0.922564      3.63950     -15.4238      346.466
     0.589785     0.941126     0.947194      3.60887     -13.8566      355.751
     0.600741     0.930252     0.928596      3.58414     -15.5685      3.60469
     0.113710     0.886908     0.263927      52.9298     -16.3684      340.263
     0.169418     0.915293     0.312288      52.9465     -13.8747      342.888
     0.218830     0.935333     0.385331      52.9787     -13.9495      347.608
     0.268023     0.948941     0.446935      53.0069     -13.7369      351.667
     0.317182     0.957938     0.522582      53.0439     -13.7218      356.936
     0.341635     0.959300     0.555940      53.0610     -13.7172      359.363
     0.385509     0.938258     0.656343      53.1206     -15.6893      8.01245
     0.420229     0.924355     0.698473      53.1472     -16.0921      11.9242
     0.461951     0.907507     0.773538      53.1918     -14.2223      18.2538
    0.0490480     0.799842    0.0663630      119.590     -15.8695      34.3212
    0.0933980     0.779143     0.115898      119.600     -13.9786      37.1322
     0.147959     0.743398     0.174343      119.610     -13.5881      40.6205
     0.211834     0.698092     0.238418      119.621     -13.7086      44.5557
     0.279848     0.637603     0.302910      119.631     -15.9642      48.9816
     0.356340     0.592614     0.368634      119.642     -13.9925      52.8360
     0.432771     0.538883     0.426271      119.650     -14.2682      56.7050
     0.511509     0.456118     0.496411      119.658     -16.4602      62.1695
     0.572783     0.349441     0.602036      119.672     -14.3710      69.3810
     0.572837     0.157087     0.732176      119.681     -15.8372      81.2820
    0.0779560     0.613065    0.0607890      136.373     -17.1529      50.9286
     0.135094     0.585474    0.0980020      136.376     -16.6655      53.1543
     0.201355     0.555287     0.137106      136.378     -16.1699      55.4913
     0.275142     0.518672     0.180703      136.381     -16.0276      58.1531
     0.359945     0.484491     0.227667      136.385     -14.0252      60.7731
     0.445705     0.439914     0.272284      136.387     -14.9727      63.6951
     0.546230     0.388023     0.317327      136.388     -17.0317      66.9555
     0.639055     0.335453     0.382540      136.392     -13.8282      70.5439
     0.726815     0.249316     0.452064      136.393     -16.4934      75.8687
     0.720485     0.101662     0.585789      136.398     -14.0553      84.8505
     0.102849     0.565459    0.0561430      141.044     -14.3144      55.1062
     0.165475     0.538521    0.0876330      141.045     -14.5466      57.0163
     0.237094     0.503093     0.121658      141.046     -16.4531      59.2696
     0.321319     0.471184     0.156992      141.047     -16.6689      61.4652
     0.411031     0.436244     0.194683      141.048     -16.8731      63.8282
     0.497616     0.406501     0.240270      141.050     -13.0158      66.1042
     0.599805     0.356229     0.289741      141.051     -13.8293      69.2979
     0.704309     0.302163     0.346217      141.052     -12.9454      72.7232
     0.798857     0.247076     0.387990      141.052     -16.1188      76.0945
     0.789946     0.138088     0.487058      141.054     -15.6881      82.7878
     0.443541     0.440330     0.683744      17.6261     -10.8330      297.860
     0.531647     0.879136     0.958483      17.5817     -10.9844      336.532
     0.455929     0.907672     0.773369      17.5155     -10.9450      18.8668
     0.397494     0.874687     0.716670      17.5076     -10.9168      24.1650
     0.180505     0.576456     0.317949      17.4717     -10.1880      52.8247
     0.487518     0.770316     0.808546      3.70635     -10.7493      323.551
     0.547459     0.900470     0.923164      3.66040     -10.5030      339.354
     0.568494     0.912537     0.932650      3.65258     -10.9709      341.901
     0.650637     0.960654     0.956989      3.57858     -10.5244      4.34177
    0.0820990     0.790309     0.118831      119.597     -10.4997      36.9724
     0.106594     0.771655     0.149021      119.602     -10.4384      38.7565
     0.171984     0.730876     0.211189      119.613     -10.2161      42.4481
     0.197732     0.569382     0.141162      136.377     -10.7236      55.1570
     0.248072     0.543782     0.167797      136.378     -11.9079      56.8677
     0.350888     0.492887     0.225976      136.381     -11.8990      60.3824
     0.529415     0.398803     0.328511      136.387     -11.1784      66.6099
     0.663304     0.309247     0.419373      136.391     -10.1140      72.2374
     0.273243     0.500205     0.143113      141.047     -11.0413      60.0072
     0.322081     0.476004     0.168885      141.048     -11.6133      61.6040
     0.577156     0.377617     0.273665      141.051     -11.8992      68.0060
     0.688236     0.329003     0.325949      141.052     -10.7135      71.0815
     0.556923     0.662995     0.850382      17.6120     -9.01909      313.473
     0.557359     0.896213     0.969932      17.5801     -9.00853      337.652
     0.517604     0.968846     0.935606      17.5479     -9.18594      358.208
     0.492162     0.966125     0.897766      17.5369     -9.06571      5.02556
     0.310425     0.737829     0.515314      17.4854     -9.04274      40.1682
     0.328637     0.422512     0.480901      3.76323     -9.33821      296.427
     0.440249     0.568087     0.620342      3.74638     -9.02619      306.292
     0.512129     0.815233     0.849383      3.69448     -9.98367      327.841
     0.616771     0.958502     0.968328      3.62126     -9.29918      351.365
     0.627966     0.966774     0.967650      3.59316     -9.88807      359.877
     0.645002     0.958974     0.951748      3.56730     -9.72475      7.58411
     0.136500     0.762954     0.168663      119.606     -9.08281      39.7914
     0.208875     0.722360     0.227954      119.617     -9.12700      43.3343
     0.252775     0.684832     0.277676      119.625     -9.44650      46.3836
     0.301059     0.646116     0.325292      119.632     -9.85144      49.3726
     0.359614     0.610506     0.367700      119.639     -9.91302      52.0452
     0.432508     0.559163     0.427557      119.648     -9.30478      55.7922
     0.521776     0.459940     0.527677      119.661     -9.25029      62.5181
     0.155792     0.591901     0.116657      136.375     -9.71602      53.6160
     0.299308     0.522550     0.201349      136.381     -8.73184      58.5413
     0.406264     0.468884     0.261628      136.384     -8.53212      62.1395
     0.465947     0.432430     0.300882      136.386     -8.39673      64.5135
     0.597202     0.372072     0.361510      136.389     -8.89598      68.3421
     0.232889     0.522431     0.122722      141.047     -8.81234      58.6039
     0.368648     0.472230     0.179473      141.049     -8.94927      61.9679
     0.417925     0.450829     0.203225      141.049     -8.86742      63.3736
     0.470518     0.429967     0.226617      141.050     -8.45890      64.7303
     0.525690     0.407619     0.251163      141.051     -8.04541      66.1611
     0.638802     0.361068     0.297868      141.052     -8.85389      69.0914
     0.431227     0.386451     0.646735      17.6304     -4.00804      293.274
     0.599317     0.749453     0.910962      17.6052     -4.93720      319.628
     0.682461     0.874442     0.970712      17.5868     -6.49960      333.199
     0.682438     0.941531     0.983822      17.5710     -6.36410      343.672
     0.682453     0.977613     0.960852      17.5532     -6.36053      354.869
     0.626339     0.976406     0.895613      17.5333     -5.67006      7.14345
     0.546197     0.942514     0.811280      17.5170     -4.65514      17.2829
     0.492745     0.867868     0.684804      17.4998     -3.59208      28.7139
     0.355081     0.750850     0.525483      17.4848     -5.61189      40.0736
     0.150963     0.526721     0.253763      17.4666     -6.37862      57.2036
     0.270766     0.309729     0.371556      3.77246     -4.11011      288.632
     0.458732     0.576946     0.629069      3.74622     -3.58286      305.886
     0.563162     0.733073     0.775464      3.71864     -6.03977      318.484
     0.622516     0.839562     0.872677      3.69192     -3.88096      328.146
     0.675924     0.891434     0.918130      3.67290     -4.90256      334.698
     0.685074     0.936345     0.955203      3.64927     -6.15215      342.388
     0.738425     0.980457     0.988489      3.61632     -4.01663      352.084
     0.744527     0.979195     0.985999      3.61236     -5.41765      353.474
     0.690870     0.983158     0.981253      3.58490     -6.01433      1.68573
     0.656273     0.974230     0.964283      3.55928     -5.05850      9.11427
    0.0490280     0.829731    0.0687100      119.593     -6.25036      33.7137
    0.0967830     0.790842     0.135235      119.606     -6.03650      37.5671
     0.155002     0.761425     0.183010      119.614     -5.24356      40.3012
     0.226342     0.723027     0.238654      119.624     -5.29389      43.5947
     0.301238     0.662646     0.318149      119.637     -5.53551      48.4067
     0.383824     0.622968     0.368565      119.645     -4.45017      51.3983
     0.469680     0.569767     0.428940      119.654     -4.45411      55.2035
     0.553756     0.503998     0.496489      119.663     -5.02802      59.6865
     0.615572     0.388318     0.603556      119.676     -4.92148      67.1241
     0.606171     0.281913     0.685297      119.684     -6.41768      73.6651
    0.0779800     0.642920    0.0601180      136.376     -5.88153      50.0345
     0.138125     0.611380     0.100013      136.378     -6.12308      52.3650
     0.208330     0.574840     0.143353      136.381     -7.06501      54.9665
     0.287087     0.545905     0.182174      136.384     -3.37891      56.9536
     0.382955     0.497205     0.233849      136.387     -6.77732      60.2894
     0.481574     0.449885     0.285167      136.389     -6.96183      63.3943
     0.580155     0.409023     0.332725      136.392     -2.87646      65.8905
     0.676062     0.318336     0.419131      136.396     -6.11787      71.6196
     0.746342     0.256515     0.476783      136.398     -5.89090      75.3369
     0.733416     0.107786     0.601340      136.400     -6.78169      84.1294
    0.0929140     0.582668    0.0549090      141.045     -6.42113      54.4755
     0.157251     0.554822    0.0909420      141.046     -4.03792      56.4071
     0.232459     0.521358     0.127390      141.047     -6.84095      58.7207
     0.321335     0.483864     0.170803      141.049     -6.37198      61.2272
     0.417360     0.454260     0.204556      141.050     -5.60791      63.1520
     0.525456     0.400177     0.260654      141.051     -7.03458      66.6268
     0.630384     0.366806     0.297463      141.052     -5.27777      68.6737
     0.729842     0.326276     0.339763      141.053     -3.50159      71.0851
     0.833610     0.245872     0.416456      141.055     -4.49805      75.9637
     0.505633     0.518261     0.752790      17.6244    -0.834612      301.447
     0.681415     0.715014     0.892663      17.6097    -0.838597      315.933
     0.651889     0.988111     0.983636      17.5572    -0.417733      352.232
     0.374975     0.773636     0.548934      17.4855    -0.278439      39.0761
     0.198218     0.572257     0.301000      17.4679    -0.947281      54.8369
     0.512053     0.611719     0.661872      3.74084    -0.977098      308.048
     0.605970     0.727514     0.770345      3.72024   -0.0859260      316.936
     0.685099     0.819297     0.854549      3.69832    -0.768715      325.385
     0.714548     0.885225     0.913222      3.67714    -0.151174      332.599
     0.744500     0.921311     0.944244      3.66197    -0.925287      337.642
     0.756275     0.989919     0.996330      3.61162    -0.410018      352.914
     0.781957     0.988284     0.979148      3.56245    -0.932466      7.47214
     0.195216     0.740085     0.218525      119.621   -0.0569620      42.0186
     0.252131     0.710425     0.260497      119.628    -0.567300      44.5305
     0.385654     0.618875     0.376542      119.646    -0.620047      51.5659
     0.526530     0.525858     0.478853      119.661    -0.756158      58.0796
     0.587053     0.431049     0.570613      119.673    -0.107911      64.2275
     0.640753     0.328278     0.657864      119.682    -0.735191      70.6385
     0.155797     0.601627     0.115583      136.376     -1.86216      52.9778
     0.311966     0.528767     0.202669      136.382    -0.883186      57.9821
     0.502530     0.438791     0.302083      136.387    -0.553329      63.8606
     0.568504     0.412603     0.329482      136.388     -1.88002      65.6102
     0.701091     0.335242     0.406885      136.392     -1.95301      70.4026
     0.247315     0.520874     0.131588      141.048     -1.96602      58.6277
     0.293889     0.501078     0.154036      141.048    -0.274836      59.8291
     0.350482     0.480997     0.176757      141.049    -0.199308      61.1464
     0.463266     0.438103     0.224385      141.050     -1.65467      64.0252
     0.592098     0.387580     0.277840      141.052    -0.171794      67.1028
     0.592098     0.387580     0.277840      141.052    -0.171794      67.1028
     0.682574     0.816722     0.952753      17.5983     0.293385      324.948
     0.697699     0.933960     0.997922      17.5777     0.996436      339.234
     0.611598     0.988115     0.900809      17.5315    0.0205430      8.01830
     0.612961     0.977572     0.870674      17.5252     0.981812      11.8664
     0.519242     0.889440     0.711826      17.5019     0.900989      27.0461
     0.357656     0.462266     0.518955      3.75887     0.398329      297.734
     0.769092     0.964476     0.979285      3.63757     0.504749      345.004
     0.769608     0.970249     0.954258      3.54041     0.881115      13.7524
    0.0970110     0.803672     0.119177      119.603     0.602617      36.1956
     0.141072     0.772547     0.169759      119.612    0.0978290      39.1572
     0.317915     0.665239     0.319810      119.637    0.0106090      48.0519
     0.457208     0.579269     0.421551      119.653     0.545660      54.3098
     0.197739     0.580338     0.139756      136.377      1.77051      54.1693
     0.255492     0.554874     0.171027      136.379      1.15332      56.0179
     0.364248     0.505920     0.227870      136.383     0.977772      59.3555
     0.430590     0.474450     0.263460      136.385    0.0269550      61.5147
     0.638890     0.367336     0.375276      136.390     0.419095      68.2667
     0.187230     0.543141     0.103379      141.047      1.82920      56.7856
     0.405052     0.458848     0.201040      141.050     0.530339      62.5246
     0.525547     0.413105     0.250866      141.051    0.0556960      65.4852
     0.721278     0.328092     0.338288      141.053     0.374324      70.7175
     0.430437     0.413646     0.667816      17.6290      5.52589      294.281
     0.640519     0.735805     0.905690      17.6076      3.62423      317.335
     0.714172     0.893104     0.986992      17.5864      3.63379      333.247
     0.626653     0.970549     0.997835      17.5669      3.56827      346.054
     0.611264     0.993530     0.915558      17.5345      5.51845      6.00343
     0.584994     0.954508     0.820500      17.5164      3.55622      17.3581
     0.480920     0.882344     0.699990      17.5003      3.58808      28.0940
     0.353115     0.756348     0.524881      17.4831      3.62162      40.8942
     0.148824     0.520703     0.240613      17.4644      4.49674      58.7181
     0.256334     0.369080     0.427363      3.76326      6.25990      291.593
     0.454097     0.586556     0.636539      3.74062      6.00758      305.931
     0.552534     0.747471     0.787387      3.71224      6.35717      318.475
     0.568431     0.797887     0.834064      3.70138      5.12716      322.993
     0.605801     0.897147     0.922865      3.67063      4.46148      333.846
     0.633293     0.921430     0.943924      3.66096      3.54522      337.169
     0.633345     0.972489     0.983997      3.62783      6.10518      346.977
     0.732272     0.994650     0.997975      3.60247      5.37141      354.696
     0.757010     0.995388     0.987537      3.56706      4.36081      5.29454
     0.738995     0.972764     0.956663      3.54040      5.86899      13.0193
    0.0478190     0.827933    0.0654800      119.592      4.94182      32.8692
    0.0915550     0.785211     0.132903      119.604      6.47516      36.7117
     0.145669     0.753156     0.184108      119.613      6.40621      39.7119
     0.223245     0.719539     0.235958      119.623      5.81910      42.7917
     0.304485     0.672488     0.302278      119.634      5.10201      46.7807
     0.382111     0.612984     0.372610      119.645      6.34097      51.0738
     0.455232     0.542390     0.453288      119.657      5.95959      56.1902
     0.534559     0.470427     0.526843      119.666      5.84359      61.0605
     0.587133     0.305042     0.672635      119.683      4.89404      71.5818
     0.596378     0.235342     0.725320      119.688      4.33338      75.8127
    0.0732010     0.635610    0.0609700      136.371      6.20001      49.3959
     0.134940     0.608731     0.102043      136.375      3.44449      51.9036
     0.197740     0.569313     0.143106      136.377      6.80559      54.1459
     0.271056     0.536454     0.184083      136.380      6.21123      56.5668
     0.359796     0.501659     0.226496      136.382      5.26721      59.0962
     0.450530     0.435445     0.295595      136.386      6.94519      63.1951
     0.534887     0.417536     0.321801      136.388      3.08083      64.8702
     0.632859     0.360921     0.379925      136.390      2.75454      68.4467
     0.713752     0.281524     0.454431      136.393      4.29331      73.1205
     0.746184     0.197276     0.528106      136.395      5.67531      77.9934
    0.0959440     0.573528    0.0576190      141.044      6.57917      53.9134
     0.161732     0.547330    0.0924550      141.046      5.37727      55.9858
     0.237174     0.513633     0.128993      141.047      6.80767      58.0517
     0.321649     0.484039     0.166551      141.048      5.29250      60.2987
     0.411226     0.448600     0.204594      141.049      6.07743      62.5073
     0.497957     0.416798     0.244082      141.051      3.27596      64.9313
     0.600226     0.372948     0.288646      141.052      4.41358      67.5521
     0.713144     0.304283     0.356000      141.053      5.64726      71.6278
     0.825326     0.253766     0.402018      141.054      7.14234      74.5013
     0.596608     0.850162     0.964452      17.5922      8.58716      328.625
     0.583304     0.986725     0.976559      17.5555      8.61548      352.884
     0.570029     0.986092     0.901090      17.5322      8.65142      7.37276
     0.323813     0.739652     0.506678      17.4823      9.69230      41.9912
     0.249215     0.311097     0.369866      3.76448      9.08068      287.990
     0.502007     0.748079     0.787107      3.70977      8.57207      318.724
     0.650562     0.990208     0.983377      3.57055      9.36478      3.54282
     0.639512     0.964481     0.947210      3.53671      9.05727      13.7575
     0.583198     0.362524     0.617265      119.676      8.55859      67.5825
     0.592338     0.314719     0.656613      119.680      8.53846      70.5577
     0.593048     0.279305     0.683309      119.683      8.83004      72.6881
     0.597854     0.252355     0.703187      119.685      8.91793      74.3121
     0.601567     0.215165     0.730720      119.687      8.59842      76.5840
     0.591773     0.189013     0.748882      119.688      8.50729      78.1518
     0.572833     0.154848     0.771019      119.690      8.61828      80.1634
     0.550051     0.135026     0.782152      119.690      9.12377      81.2841
     0.518583     0.108393     0.797943      119.691      9.29885      82.8359
     0.461581    0.0657630     0.824231      119.692      8.73120      85.3813
    0.0732020     0.631288    0.0595170      136.371      8.37066      49.2087
     0.129169     0.602800    0.0972820      136.373      8.11755      51.4212
     0.263168     0.531881     0.178200      136.378      9.82944      56.1311
     0.445553     0.449620     0.276530      136.384      8.33117      62.0314
     0.529420     0.379151     0.351078      136.388      8.23392      66.5932
     0.620812     0.328212     0.398349      136.390      9.50861      69.5885
     0.720330     0.106439     0.597528      136.396      8.88923      83.0135
    0.0957320     0.569618    0.0566120      141.044      8.55541      53.7637
     0.157113     0.540438    0.0897260      141.045      9.32465      55.6662
     0.584133     0.366172     0.285646      141.051      9.00782      67.3163
     0.687257     0.313265     0.337153      141.052      9.86931      70.4890
     0.397219     0.381713     0.635306      17.6286      11.1505      292.263
     0.546427     0.695327     0.872509      17.6095      10.6968      314.399
     0.599552     0.957231     0.984084      17.5667      11.1572      345.648
     0.532794     0.949185     0.819368      17.5176      10.3262      16.6234
     0.445507     0.863113     0.676911      17.4987      10.4999      29.4524
     0.148563     0.520084     0.244420      17.4657      11.3072      58.6037
     0.422249     0.551082     0.600863      3.74022      10.9358      303.669
     0.537383     0.838680     0.868797      3.68393      10.2997      327.838
     0.584361     0.908513     0.929671      3.65735      10.7392      336.742
     0.573640     0.943078     0.957617      3.63736      11.4661      342.968
     0.616771     0.963406     0.973612      3.62405      10.9195      347.209
     0.605824     0.981480     0.985618      3.60522      10.5677      352.994
     0.194480     0.562745     0.138631      136.375      10.4385      53.7740
     0.350854     0.485891     0.223793      136.380      11.8246      58.8463
     0.707421     0.242041     0.477643      136.393      10.1950      74.7810
     0.228188     0.506493     0.122530      141.046      11.4387      57.5325
     0.304943     0.474111     0.162072      141.047      10.9013      59.8904
     0.392360     0.437800     0.204667      141.049      10.3802      62.4360
     0.484107     0.400483     0.240249      141.049      11.8514      64.5809
     0.781735     0.246776     0.395118      141.053      12.1157      74.2392
     0.807205     0.144553     0.492848      141.054      10.8484      80.5838
     0.387378     0.387076     0.630495      17.6258      16.3966      292.879
     0.504853     0.632599     0.824916      17.6134      13.5166      309.833
     0.569819     0.845331     0.950274      17.5894      14.1576      329.694
     0.598212     0.907576     0.961545      17.5745      16.4944      339.792
     0.596532     0.954958     0.965470      17.5616      14.8094      348.579
     0.558333     0.965928     0.914059      17.5423      16.4728     0.888412
     0.491585     0.952833     0.841823      17.5236      14.0686      12.9012
     0.421146     0.844316     0.662457      17.4997      16.3269      29.4291
     0.321147     0.739708     0.512721      17.4841      13.8125      41.1967
     0.149230     0.527328     0.255483      17.4669      13.5127      57.9037
     0.245806     0.335079     0.390551      3.75573      14.9165      289.604
     0.408660     0.563599     0.610043      3.73107      16.1571      305.244
     0.477692     0.683678     0.723231      3.71154      16.1659      314.691
     0.542539     0.811185     0.840582      3.68200      15.7767      326.674
     0.573913     0.861623     0.887033      3.67012      13.6595      331.628
     0.639039     0.915014     0.931659      3.64383      14.8806      340.072
     0.679255     0.960957     0.966367      3.60928      14.8230      350.985
     0.667593     0.965995     0.968547      3.60032      15.0462      353.690
     0.685204     0.971033     0.963553      3.56849      14.8416      3.42755
     0.622739     0.968898     0.956968      3.55417      13.5803      7.94705
     0.120862     0.884694     0.246684      52.7427      14.3687      336.916
     0.143993     0.880612     0.253410      52.7474      15.7497      337.372
     0.164477     0.903057     0.296835      52.7634      14.5813      340.038
     0.188073     0.920098     0.344503      52.7832      14.3993      343.039
     0.203100     0.923535     0.355648      52.7880      14.4025      343.750
     0.220220     0.933025     0.410359      52.8137      15.4989      347.397
     0.247561     0.932563     0.431733      52.8251      16.4945      348.935
     0.278975     0.940925     0.474293      52.8450      16.4540      351.835
     0.299086     0.948936     0.492535      52.8521      15.5169      352.968
     0.309622     0.960488     0.546552      52.8771      14.4442      356.630
    0.0503560     0.781677    0.0660670      119.582      16.1085      32.4149
    0.0968140     0.754340     0.122585      119.593      15.2940      35.8546
     0.154692     0.716652     0.176432      119.603      16.0629      39.1280
     0.217419     0.689260     0.234322      119.614      13.9812      42.6483
     0.291067     0.642975     0.298973      119.625      13.7792      46.6386
     0.367134     0.594449     0.351626      119.633      15.0301      50.0353
     0.449078     0.522000     0.434390      119.645      15.0973      55.4551
     0.521898     0.461075     0.503750      119.655      14.0373      60.0518
     0.576971     0.367112     0.589323      119.665      14.3561      66.2509
     0.581742     0.160320     0.749066      119.680      13.7884      79.2696
    0.0778200     0.597114    0.0606770      136.367      16.9604      48.9212
     0.132186     0.578217    0.0962440      136.371      15.1597      51.1301
     0.194506     0.545322     0.132532      136.373      16.0368      53.3117
     0.267114     0.508837     0.175917      136.375      16.1806      55.9613
     0.350902     0.477660     0.224912      136.380      13.6948      58.9301
     0.435387     0.436256     0.272009      136.382      13.4850      61.8168
     0.529413     0.380738     0.319821      136.384      15.9332      64.9272
     0.615026     0.332584     0.381290      136.388      13.1453      68.6751
     0.707418     0.263586     0.443667      136.390      14.1503      72.8402
     0.726665     0.108939     0.571964      136.393      15.8691      82.1017
    0.0999710     0.552719    0.0574740      141.043      13.5943      53.6006
     0.165584     0.518619    0.0903380      141.044      15.4183      55.5102
     0.237853     0.499569     0.123753      141.045      13.1332      57.5677
     0.316545     0.467095     0.159442      141.047      13.5965      59.7023
     0.411085     0.417720     0.199965      141.047      16.8480      62.1974
     0.504745     0.391861     0.238772      141.049      14.5678      64.5378
     0.600410     0.352724     0.283728      141.050      13.7108      67.2900
     0.696316     0.305822     0.334711      141.051      12.8881      70.4404
     0.790108     0.233846     0.388848      141.051      16.9017      74.2328
     0.584843     0.691552     0.851415      17.6045      19.0154      316.063
     0.640118     0.826346     0.922508      17.5866      19.8743      330.419
     0.654736     0.930312     0.942939      17.5620      19.1861      347.867
     0.558689     0.922172     0.806189      17.5215      19.0571      14.5076
     0.467727     0.839397     0.663978      17.5016      19.0181      28.4814
     0.678232     0.912691     0.924062      3.64284      19.4503      344.167
     0.707587     0.938469     0.941248      3.61625      19.7538      352.630
     0.695859     0.945316     0.942911      3.59995      19.7735      357.766
     0.690017     0.947145     0.943694      3.59663      19.5624      358.835
     0.633290     0.864554     0.836927      3.51757      19.6562      24.2729
     0.573630     0.851034     0.821696      3.51184      19.6033      26.2668
     0.497330     0.716228     0.675298      3.47188      19.5156      41.2976
     0.656635     0.929168     0.914069      3.55370      19.9204      10.6307
     0.563908     0.777811     0.741115      3.48109      19.0017      35.4232
     0.498101     0.723801     0.683347      3.46794      19.3342      40.6607
     0.268140     0.436513     0.383836      3.42378      19.7551      63.2122
     0.342181     0.418726     0.469372      3.74754      19.0995      295.471
     0.488111     0.583777     0.627416      3.72808      19.0610      307.384
     0.691544     0.922554     0.930734      3.62285      19.8519      347.229
     0.691544     0.922936     0.931006      3.62249      19.8532      347.338
     0.669089     0.949504     0.942492      3.57493      19.0666      2.46252
     0.640789     0.933703     0.920074      3.55347      19.8628      9.12711
     0.426778     0.511338     0.558387      3.73280      19.0534      301.965
     0.696812     0.905203     0.918034      3.63221      19.5107      342.631
     0.656493     0.919557     0.901226      3.53297      19.5193      14.0985
     0.126156     0.842423     0.213674      52.7378      19.5479      335.021
     0.190300     0.877666     0.303362      52.7742      19.5774      340.776
     0.233386     0.891009     0.350447      52.7948      19.8971      343.905
     0.252313     0.903240     0.375120      52.8041      19.0898      345.454
    0.0987280     0.729377     0.117942      119.589      19.7186      35.5171
     0.143196     0.702824     0.163583      119.598      19.5335      38.3692
     0.249838     0.640683     0.256723      119.614      19.3827      44.2564
     0.307872     0.602545     0.302798      119.621      19.8956      47.2710
     0.370901     0.570148     0.348815      119.629      19.2609      50.2294
     0.438620     0.524606     0.399882      119.637      19.5176      53.6823
     0.558247     0.417133     0.508810      119.651      19.9022      61.4180
     0.171554     0.546923     0.117849      136.371      18.1086      52.3920
     0.255516     0.508334     0.158082      136.373      19.2204      54.8880
     0.307763     0.489306     0.180315      136.374      19.2975      56.2814
     0.355361     0.463581     0.207216      136.375      19.7873      57.9927
     0.411001     0.433728     0.250757      136.379      18.1811      60.6766
     0.460747     0.419178     0.260846      136.379      19.1966      61.3760
     0.579992     0.366284     0.320622      136.382      18.6423      65.1874
     0.644948     0.310480     0.378088      136.385      18.4833      68.9503
     0.178249     0.544500     0.120314      136.374      18.1869      52.5469
     0.233435     0.519866     0.146378      136.376      18.8594      54.1593
     0.291329     0.496907     0.175864      136.378      18.5691      55.9918
     0.342213     0.471987     0.206770      136.380      18.2873      57.9162
     0.397109     0.444774     0.239337      136.382      18.0150      59.9513
     0.450770     0.427705     0.251167      136.382      19.2317      60.7635
     0.513539     0.396962     0.281685      136.383      19.7417      62.7583
     0.568746     0.370215     0.309487      136.385      19.8502      64.5755
     0.621058     0.347431     0.339219      136.387      18.7871      66.4191
     0.669819     0.322822     0.365664      136.388      18.5028      68.1314
     0.227609     0.484445     0.111782      141.043      18.9973      56.7567
     0.267213     0.470891     0.133368      141.044      18.0107      58.0966
     0.309720     0.451034     0.148100      141.044      19.4849      59.0166
     0.404560     0.419669     0.190737      141.046      18.2199      61.6562
     0.449552     0.402950     0.207061      141.046      18.6356      62.6901
     0.497113     0.379380     0.228515      141.047      19.4307      64.0781
     0.554209     0.359990     0.250782      141.048      19.1607      65.4805
     0.607314     0.337615     0.279247      141.049      18.2079      67.2368
     0.467338     0.472485     0.689090      17.6190      20.7575      299.286
     0.652876     0.933123     0.919986      17.5540      20.9671      353.020
     0.624947     0.931622     0.842221      17.5300      20.5358      8.90762
     0.353408     0.719894     0.504088      17.4870      20.9330      40.5578
     0.181549     0.546329     0.290679      17.4719      20.5598      55.3196
     0.707863     0.941636     0.933419      3.58140      20.1873      3.53705
     0.672740     0.932471     0.918994      3.56437      20.1464      8.91454
     0.661435     0.913379     0.894295      3.54602      20.0676      14.8079
     0.679826     0.901735     0.913823      3.63975      20.5019      343.155
     0.679544     0.940924     0.938867      3.59562      20.4156      357.329
     0.691343     0.937642     0.928330      3.57243      20.6128      4.62305
     0.628431     0.909088     0.889963      3.54036      20.7113      14.8774
     0.601276     0.861670     0.834401      3.51319      20.5215      23.9605
     0.413822     0.624597     0.578865      3.44915      20.0381      49.0963
     0.564082     0.740592     0.772739      3.69505      20.5034      321.491
     0.612506     0.814160     0.838935      3.67328      20.7723      329.752
     0.657046     0.844810     0.865724      3.66172      20.8835      333.874
     0.704131     0.942357     0.937093      3.58048      20.3425     0.559692
     0.542225     0.722914     0.756386      3.69405      20.5907      319.800
     0.595553     0.785277     0.813227      3.67782      20.6010      326.253
     0.644928     0.829960     0.852629      3.66208      20.9821      331.922
     0.685086     0.865442     0.884429      3.65099      20.0202      336.173
     0.714557     0.936638     0.939343      3.60076      20.0481      352.636
     0.696869     0.939495     0.938486      3.58900      20.4891      356.272
     0.673761     0.936161     0.924596      3.55509      20.2430      6.98967
     0.149306     0.855466     0.255849      52.7559      20.2773      337.753
     0.170342     0.860371     0.271922      52.7628      20.4877      338.807
     0.213738     0.878247     0.330849      52.7884      20.9171      342.718
     0.276411     0.897427     0.400521      52.8192      20.9873      347.442
     0.293264     0.911424     0.433880      52.8326      20.0203      349.592
     0.309663     0.915068     0.452871      52.8415      20.0245      350.922
     0.195108     0.665248     0.205395      119.604      20.9912      41.0581
     0.495655     0.457640     0.463945      119.645      20.5126      58.3046
     0.596432     0.378182     0.543595      119.656      20.1361      64.0622
     0.215134     0.512403     0.137178      136.370      21.5323      53.5972
     0.518728     0.373153     0.297409      136.380      21.3243      63.9213
     0.356199     0.428986     0.164489      141.044      20.9870      60.0735
     0.662447     0.310797     0.295422      141.048      20.4184      68.4565
     0.376384     0.366813     0.590574      17.6201      25.5108      292.630
     0.530840     0.706242     0.842496      17.5976      24.3719      319.836
     0.570721     0.824956     0.898754      17.5798      24.7287      334.235
     0.583896     0.884473     0.909796      17.5654      24.3827      344.779
     0.583946     0.893699     0.902116      17.5602      24.8581      348.329
     0.558162     0.899634     0.817385      17.5317      25.3654      7.90768
     0.517432     0.892992     0.789456      17.5249      24.5572      12.5865
     0.443198     0.827093     0.664810      17.5054      23.6368      26.5195
     0.323766     0.675690     0.461726      17.4867      25.4678      42.5639
     0.150350     0.517511     0.265330      17.4724      23.7134      56.7062
     0.233651     0.331545     0.381153      3.74452      24.5104      290.255
     0.405133     0.512902     0.554772      3.72309      26.1375      303.906
     0.493049     0.639643     0.675013      3.70444      25.4831      314.333
     0.533002     0.747328     0.774698      3.68095      24.9838      324.837
     0.548570     0.839758     0.855350      3.64549      25.5633      337.919
     0.569188     0.884723     0.895029      3.62930      23.6862      344.112
     0.580475     0.895445     0.896145      3.59915      25.9942      353.625
     0.596474     0.904615     0.905329      3.59927      24.8833      353.801
     0.575338     0.906957     0.899033      3.57162      25.1079      2.81555
     0.539543     0.864961     0.844704      3.53102      26.0706      16.3120
     0.110890     0.797878     0.195039      52.7411      24.8636      334.074
     0.134683     0.817322     0.255084      52.7668      25.6379      338.158
     0.158801     0.826617     0.266459      52.7699      24.9954      338.860
     0.184240     0.843942     0.320812      52.7933      25.2271      342.608
     0.209429     0.847903     0.333481      52.7988      25.2308      343.488
     0.224784     0.855138     0.367703      52.8147      25.5635      345.953
     0.249790     0.880258     0.409380      52.8291      23.6510      348.540
     0.271445     0.888259     0.465988      52.8566      23.9812      352.727
     0.286308     0.889785     0.483739      52.8656      24.0908      354.083
     0.309551     0.886296     0.524824      52.8885      24.9512      357.509
    0.0516290     0.728418    0.0636140      119.575      23.9313      32.0055
    0.0968220     0.684111     0.109846      119.582      26.1785      34.9930
     0.152455     0.656303     0.157208      119.591      26.0875      38.1317
     0.211699     0.618028     0.210945      119.600      26.4378      41.7535
     0.281813     0.586749     0.283884      119.615      23.8836      46.4205
     0.355891     0.535928     0.350518      119.626      23.5869      50.9155
     0.432344     0.472689     0.395172      119.630      26.4016      54.6166
     0.504094     0.409828     0.466489      119.640      25.8424      59.7782
     0.567636     0.321659     0.554274      119.652      25.1831      66.4656
     0.558352     0.157643     0.688823      119.666      24.1213      77.8882
    0.0824480     0.559724    0.0596360      136.363      23.7105      48.6281
     0.137982     0.526674    0.0914130      136.365      25.0622      50.6580
     0.201223     0.503450     0.129865      136.368      23.9503      53.1556
     0.271066     0.465473     0.165151      136.369      25.3272      55.5017
     0.350895     0.432110     0.206324      136.372      25.0643      58.2165
     0.435381     0.394262     0.250742      136.375      24.8211      61.1643
     0.523955     0.356086     0.304700      136.379      22.9745      64.5865
     0.615038     0.300927     0.356991      136.381      23.6061      68.2379
     0.701113     0.228214     0.417244      136.382      25.1278      72.8072
     0.694798     0.105993     0.527012      136.386      24.8374      81.0308
     0.106270     0.507644    0.0565190      141.040      23.1618      53.2018
     0.165381     0.463695    0.0816730      141.039      27.0529      54.7585
     0.232720     0.449828     0.114627      141.041      24.8750      56.9321
     0.310135     0.420922     0.147554      141.042      25.0020      59.0902
     0.392565     0.385345     0.181732      141.043      25.9016      61.3914
     0.483776     0.349315     0.212519      141.043      27.1906      63.5611
     0.576754     0.314519     0.253922      141.045      26.5916      66.3298
     0.671164     0.280047     0.302972      141.047      24.5118      69.4217
     0.764575     0.239794     0.352793      141.049      22.8617      72.5893
     0.516955     0.569825     0.735686      17.6052      28.9921      309.494
     0.571118     0.754909     0.848002      17.5850      28.8912      328.671
     0.585055     0.856809     0.872467      17.5620      28.6433      346.435
     0.585038     0.868569     0.866320      17.5566      28.6476      350.403
     0.492737     0.839929     0.718793      17.5185      28.6852      17.7058
     0.430768     0.781038     0.625814      17.5067      29.5793      26.9349
     0.141893     0.465109     0.219777      17.4734      28.6139      59.3248
     0.232550     0.287869     0.335195      3.73804      28.9897      287.844
     0.392014     0.515738     0.555104      3.71588      28.9679      305.156
     0.468935     0.588704     0.624075      3.70441      29.0261      311.482
     0.574766     0.774235     0.794594      3.65992      28.5789      331.328
     0.617997     0.850837     0.857466      3.61759      29.1150      346.599
     0.607424     0.874114     0.865614      3.56938      28.9483      3.16202
    0.0980260     0.751010     0.168846      52.7413      29.2507      332.567
     0.145620     0.781545     0.234386      52.7666      29.0490      337.109
     0.170348     0.795625     0.271037      52.7816      29.0612      339.696
     0.220222     0.813279     0.347688      52.8169      29.8765      345.413
     0.304296     0.840200     0.453048      52.8647      29.3351      353.319
     0.345467     0.521770     0.313421      119.615      28.6525      49.1679
     0.491385     0.410328     0.434053      119.632      29.1011      58.2677
     0.553510     0.325466     0.513245      119.642      29.3391      64.7257
    0.0847810     0.528610    0.0589770      136.360      28.3649      48.4495
     0.346458     0.420138     0.196613      136.369      28.0106      57.7785
     0.435381     0.383711     0.239963      136.372      27.7535      60.7377
     0.518736     0.339091     0.280114      136.373      28.7983      63.6907
     0.688524     0.240371     0.376561      136.378      29.2457      70.8059
     0.161863     0.448338    0.0781720      141.038      29.8140      54.4970
     0.569648     0.301725     0.248281      141.043      29.3274      66.2794
     0.662755     0.262139     0.293387      141.045      28.7347      69.3926
     0.756018     0.212268     0.346477      141.046      28.1926      73.1108
     0.363768     0.347035     0.556064      17.6156      31.1357      292.294
     0.556885     0.863142     0.820662      17.5437      30.5448      359.448
     0.311182     0.659671     0.464709      17.4922      31.4638      40.3309
     0.533215     0.705248     0.729329      3.67104      31.4494      325.239
     0.591053     0.826117     0.834300      3.62234      30.9557      344.363
     0.618398     0.864379     0.857247      3.57369      30.1158      1.56372
     0.575546     0.847154     0.832993      3.55059      30.7636      9.52274
     0.122487     0.759339     0.213632      52.7623      30.6343      335.823
     0.192504     0.790270     0.308110      52.8029      31.1269      342.750
     0.242898     0.813873     0.374230      52.8308      30.5692      347.583
     0.261665     0.814271     0.390108      52.8391      30.9184      348.900
     0.266614     0.823417     0.414418      52.8493      30.4643      350.652
    0.0546430     0.667399    0.0632580      119.568      30.8785      31.8021
    0.0987840     0.638431     0.109670      119.576      31.2136      35.0424
     0.154809     0.616617     0.159213      119.587      30.3511      38.4764
     0.214544     0.580314     0.211856      119.596      30.5020      42.1953
     0.281538     0.540123     0.262480      119.604      30.8812      45.8746
     0.425753     0.432139     0.391694      119.624      30.9048      55.5338
     0.553557     0.145176     0.638807      119.652      31.1312      77.3314
     0.138000     0.492188    0.0886660      136.360      30.2405      50.4502
     0.201237     0.459662     0.120109      136.362      31.2635      52.6566
     0.271085     0.431529     0.157415      136.365      30.9580      55.2668
     0.603249     0.264743     0.336716      136.374      31.3009      68.3225
     0.106405     0.465635    0.0540970      141.037      30.1245      52.8352
     0.232856     0.415084     0.110493      141.039      30.7582      56.7404
     0.316199     0.392861     0.142093      141.040      30.0745      58.9161
     0.386376     0.362871     0.172085      141.041      30.6100      61.0453
     0.470502     0.327391     0.210034      141.042      30.7780      63.7458
     0.343740     0.320688     0.519368      17.6123      35.2532      291.246
     0.469681     0.523547     0.680652      17.6021      34.5091      308.141
     0.520357     0.654847     0.763497      17.5887      35.0262      322.176
     0.506391     0.803835     0.826084      17.5635      33.6076      344.344
     0.456991     0.798155     0.788821      17.5534      36.2298      351.721
     0.493081     0.833448     0.778859      17.5395      33.5236      2.55069
     0.433829     0.786743     0.678189      17.5215      35.0283      16.4814
     0.376800     0.714685     0.555815      17.5044      34.5084      30.5994
     0.283274     0.641495     0.452738      17.4937      34.0495      40.2505
     0.134403     0.445694     0.223127      17.4799      35.9720      58.1305
     0.215680     0.263914     0.306969      3.72579      34.8585      287.063
     0.337638     0.464950     0.499988      3.70318      36.2925      304.086
     0.400582     0.568791     0.599564      3.69080      34.9182      313.102
     0.445245     0.669655     0.693185      3.66923      34.5829      323.949
     0.503042     0.708370     0.725488      3.64964      36.3258      331.401
     0.488678     0.784754     0.790126      3.61312      35.8622      346.209
     0.513115     0.791966     0.795189      3.60631      35.8917      348.782
     0.559297     0.827908     0.826194      3.59079      33.5770      355.039
     0.548915     0.804655     0.793370      3.55941      35.6603      6.21103
     0.499297     0.791748     0.771153      3.52872      33.7672      17.5736
    0.0785080     0.695528     0.145645      52.7457      34.2643      331.237
     0.107342     0.694010     0.184916      52.7669      36.3727      334.378
     0.136330     0.730181     0.231811      52.7807      34.6613      337.700
     0.158614     0.744990     0.285714      52.8049      35.1686      341.937
     0.188335     0.747531     0.309291      52.8167      35.6689      343.919
     0.213641     0.772723     0.330453      52.8202      33.7255      345.061
     0.240484     0.773792     0.362277      52.8369      34.4586      347.795
     0.264094     0.772446     0.422886      52.8698      35.6986      353.301
     0.288897     0.791022     0.437357      52.8717      34.1133      353.853
     0.304287     0.799584     0.474045      52.8887      33.6392      356.786
    0.0546990     0.622532    0.0616130      119.562      35.4584      31.5884
    0.0967170     0.590335     0.104235      119.569      36.2913      34.7730
     0.145356     0.578917     0.149882      119.580      34.7525      38.0995
     0.195253     0.550010     0.210576      119.592      33.6552      42.4791
     0.252891     0.513419     0.254145      119.599      34.1484      45.8173
     0.317655     0.459384     0.296846      119.603      36.0857      49.5583
     0.378003     0.421521     0.372815      119.618      33.5512      54.8659
     0.436938     0.374875     0.410845      119.622      34.5341      58.3161
     0.503960     0.304156     0.465733      119.628      35.7545      63.6157
     0.495668     0.143478     0.615208      119.646      33.7550      76.8407
    0.0847810     0.479384    0.0536960      136.354      35.2273      47.8937
     0.137989     0.467776    0.0880230      136.358      33.4512      50.4139
     0.194520     0.431520     0.113292      136.358      35.4685      52.3083
     0.263183     0.415081     0.155569      136.362      33.2559      55.2902
     0.337575     0.362305     0.183614      136.361      36.7645      57.7329
     0.406307     0.340428     0.220999      136.365      35.4604      60.4100
     0.491874     0.312732     0.262625      136.368      34.2106      63.3570
     0.568536     0.265649     0.313566      136.371      33.9841      67.2170
     0.638926     0.218899     0.368996      136.374      32.8514      71.2299
     0.615051    0.0890460     0.483834      136.378      33.0242      80.7523
     0.105775     0.424272    0.0519180      141.034      36.0595      52.5196
     0.161423     0.418956    0.0779290      141.036      33.9801      54.4610
     0.222452     0.381997     0.105681      141.036      35.8506      56.5343
     0.288743     0.381300     0.132091      141.038      32.9321      58.3476
     0.362104     0.341089     0.166036      141.039      34.3703      60.9253
     0.436749     0.325079     0.196742      141.040      32.7995      63.0165
     0.518189     0.289264     0.227492      141.041      33.7977      65.4168
     0.607452     0.243660     0.273243      141.042      34.0244      68.9057
     0.687715     0.216469     0.308948      141.043      32.9219      71.3803
     0.695515     0.153450     0.341866      141.042      36.6029      75.0305
     0.419454     0.536921     0.666710      17.5940      39.6111      312.895
     0.455315     0.777579     0.752629      17.5481      38.6469      355.620
     0.454269     0.764439     0.717397      17.5408      39.9798      1.46774
     0.353196     0.689390     0.553961      17.5113      39.8627      26.6081
     0.260802     0.580057     0.396317      17.4942      38.8063      43.0142
     0.333749     0.457671     0.490121      3.69545      39.2552      305.038
     0.488596     0.717945     0.727790      3.62686      39.6468      339.262
     0.508159     0.760962     0.763771      3.60473      38.7245      348.577
     0.523463     0.768366     0.763949      3.58135      39.3051      357.546
     0.484506     0.728142     0.708481      3.53072      39.9240      17.5683
    0.0632690     0.623809     0.113002      52.7501      39.9557      329.085
    0.0948570     0.660911     0.167325      52.7676      38.9233      333.319
     0.127481     0.679798     0.214298      52.7869      39.0723      337.102
     0.156667     0.704599     0.266817      52.8073      38.5692      341.258
     0.252225     0.724751     0.392541      52.8686      39.6539      352.448
     0.276161     0.735199     0.451809      52.8973      39.2708      357.762
     0.288847     0.730835     0.462110      52.9042      39.6679      359.005
    0.0950240     0.567836     0.102132      119.566      38.5054      34.6837
     0.138788     0.540360     0.147590      119.574      38.5179      38.2383
     0.311104     0.438911     0.286928      119.598      38.6437      49.4543
     0.428773     0.340289     0.394193      119.614      38.8732      58.7473
     0.190998     0.403437     0.111104      136.354      38.9756      52.2953
     0.251815     0.385016     0.145791      136.358      37.8487      54.9263
     0.387513     0.324045     0.206045      136.360      38.9070      59.8195
     0.153580     0.379020    0.0714080      141.032      39.8374      53.9716
     0.277843     0.348894     0.123271      141.035      38.2011      57.9889
     0.344401     0.313200     0.150225      141.035      39.7458      60.2498
     0.423720     0.292583     0.180477      141.036      38.9527      62.5689
     0.576389     0.238408     0.247362      141.039      37.9063      67.7226
     0.311480     0.293049     0.472166      17.6062      41.4296      290.702
     0.467095     0.673321     0.734100      17.5740      41.0439      332.676
     0.480286     0.697740     0.738020      17.5678      41.4186      338.212
     0.407230     0.732488     0.649361      17.5287      41.4965      11.7141
     0.127014     0.412142     0.206384      17.4844      41.3903      58.4969
     0.206242     0.253385     0.290877      3.70956      41.3864      287.657
     0.396752     0.575335     0.599478      3.67074      40.3866      318.402
     0.454661     0.664435     0.680115      3.64492      40.5297      330.904
     0.508004     0.712273     0.721305      3.62423      40.4699      339.985
     0.508489     0.755378     0.746116      3.56533      40.3641      3.69727
     0.192484     0.691531     0.311571      52.8354      41.1065      345.839
     0.224713     0.695392     0.343223      52.8513      41.4565      348.808
     0.306808     0.719983     0.497878      52.9271      40.4720      3.19519
    0.0561150     0.567550    0.0585530      119.554      40.6963      31.2547
     0.192783     0.486090     0.180022      119.576      41.4834      41.2349
     0.252867     0.449639     0.232364      119.586      41.4159      45.6217
     0.370878     0.374458     0.328054      119.601      41.1650      53.8471
     0.482449     0.231679     0.467177      119.620      41.2490      67.1146
     0.482339     0.144709     0.536850      119.627      41.1779      74.6137
    0.0873190     0.432826    0.0516050      136.348      40.8258      47.5846
     0.134982     0.406583    0.0786150      136.349      41.4878      49.7733
     0.320439     0.341056     0.172244      136.357      40.3167      57.3104
     0.465982     0.262021     0.245324      136.360      41.7862      63.7198
     0.540399     0.237206     0.284761      136.363      40.3806      66.6864
     0.603255     0.175290     0.332996      136.364      41.7550      71.4340
     0.603258     0.122936     0.383455      136.366      41.5291      75.9809
     0.106317     0.390752    0.0480930      141.031      40.6921      52.0972
     0.213822     0.342550    0.0953270      141.032      41.9062      55.9514
     0.497440     0.248856     0.213621      141.036      40.5640      65.5456
     0.638432     0.157690     0.297765      141.038      41.5475      73.0044
     0.646709     0.132114     0.321018      141.038      41.6936      75.1282
     0.282838     0.263040     0.437312      17.6043      43.7485      288.763
     0.387048     0.546095     0.642640      17.5837      45.1839      319.553
     0.420160     0.650936     0.704585      17.5715      43.7060      333.692
     0.387002     0.648217     0.686621      17.5666      45.5992      337.504
     0.408931     0.697736     0.699997      17.5557      44.4481      348.176
     0.397612     0.719350     0.667477      17.5386      43.7321      3.41318
     0.355267     0.660307     0.552576      17.5196      45.1230      20.9174
     0.302670     0.600137     0.455935      17.5069      44.6175      33.4166
     0.242183     0.549396     0.396927      17.5034      46.2680      38.5757
     0.121611     0.408583     0.211620      17.4870      43.5921      57.5721
     0.417746     0.674298     0.682854      3.62728      43.6191      339.260
     0.426658     0.691970     0.693840      3.60592      44.6253      348.233
     0.435853     0.708585     0.700823      3.57465      44.3888      1.62761
     0.444902     0.685414     0.675941      3.56869      46.1478      4.07161
     0.449854     0.692191     0.674028      3.54007      43.5170      16.2942
     0.418879     0.643911     0.620910      3.52325      44.9433      24.2071
     0.396282     0.614100     0.589301      3.51679      46.0406      27.7379
     0.350104     0.531211     0.497844      3.48710      44.6223      42.5126
     0.278783     0.420844     0.383113      3.47090      45.8951      54.2486
     0.160278     0.258988     0.216656      3.45362      45.9404      70.4678
     0.199887     0.244929     0.279876      3.70195      44.3317      287.724
     0.301498     0.419121     0.447485      3.68292      44.9538      304.871
     0.354487     0.533414     0.555001      3.66263      44.9396      318.137
     0.400992     0.579804     0.595789      3.64532      46.1348      326.462
     0.423250     0.648351     0.655443      3.61745      46.1800      340.155
     0.431943     0.664568     0.669974      3.61215      45.6286      342.859
     0.445501     0.698037     0.693967      3.58169      45.1620      356.418
     0.450847     0.682752     0.673054      3.56296      46.3374      4.41930
     0.460497     0.690633     0.674870      3.54301      44.4730      13.0326
     0.432624     0.666915     0.651305      3.54314      46.3962      13.2199
    0.0442440     0.539750    0.0687140      52.7524      45.7001      325.547
    0.0754180     0.570142     0.132568      52.7772      46.0299      331.258
     0.105803     0.609775     0.173812      52.7869      44.1352      334.630
     0.134463     0.616241     0.249743      52.8259      46.2286      342.077
     0.166315     0.648569     0.268804      52.8259      43.8837      343.018
     0.192242     0.651470     0.339478      52.8633      45.2144      350.274
     0.240356     0.641209     0.373086      52.8849      46.4930      354.465
     0.259340     0.676602     0.411794      52.8945      43.9235      356.762
     0.286109     0.659231     0.466373      52.9298      45.2406      3.74359
     0.298935     0.667486     0.483592      52.9364      44.5116      5.06339
    0.0562580     0.535988    0.0571660      119.550      43.5362      31.0896
    0.0945970     0.503927    0.0982170      119.557      44.3700      34.6159
     0.138494     0.474165     0.131748      119.562      45.2057      37.6159
     0.184964     0.441386     0.164160      119.567      46.2118      40.6735
     0.237750     0.410459     0.212375      119.576      45.9702      45.0359
     0.288145     0.392151     0.266292      119.587      44.0402      49.3715
     0.345365     0.351839     0.308891      119.594      44.3890      53.4539
     0.396977     0.302687     0.368837      119.603      43.8526      58.9417
     0.440540     0.234876     0.406559      119.605      45.9784      64.2095
     0.436588     0.106363     0.523657      119.619      44.7636      76.7519
    0.0944910     0.402699    0.0513220      136.345      44.1667      47.4756
     0.143778     0.387728    0.0832540      136.348      43.1750      50.1904
     0.187805     0.366838     0.102233      136.349      43.8368      51.8302
     0.248025     0.330451     0.132144      136.349      45.1553      54.5453
     0.307784     0.322858     0.159016      136.353      43.5561      56.6752
     0.382810     0.275810     0.192198      136.353      45.4900      59.9716
     0.445523     0.244424     0.218701      136.354      46.2506      62.6056
     0.513267     0.217487     0.268085      136.358      44.1801      66.4847
     0.568535     0.144777     0.313217      136.357      46.8765      71.9800
     0.116239     0.337977    0.0486500      141.027      46.9234      51.9753
     0.161649     0.321236    0.0684640      141.028      47.0318      53.7733
     0.208952     0.313027    0.0889520      141.029      46.0407      55.5892
     0.262836     0.313958     0.113360      141.032      43.5210      57.5590
     0.327312     0.277124     0.134119      141.031      45.7521      59.5991
     0.386600     0.270159     0.161028      141.033      43.7835      61.6843
     0.457119     0.244633     0.187668      141.034      43.9369      64.0330
     0.525792     0.197482     0.216365      141.033      46.2541      67.1987
     0.584796     0.145513     0.270568      141.034      46.0637      72.2404
     0.323006     0.438450     0.552838      17.5880      48.6899      309.665
     0.365065     0.632384     0.651794      17.5603      48.5294      342.450
     0.365068     0.643789     0.649939      17.5562      48.5518      346.547
     0.262080     0.584908     0.463567      17.5140      48.7111      28.4620
     0.113699     0.355554     0.177208      17.4919      49.4528      59.3395
     0.187316     0.222713     0.252977      3.68765      49.7522      287.329
     0.274975     0.351307     0.377849      3.67698      49.4850      300.738
     0.317469     0.511532     0.528893      3.64923      49.3980      320.988
     0.383938     0.614102     0.621300      3.61752      48.6213      338.774
     0.383913     0.614580     0.618107      3.60560      49.9946      343.912
     0.375830     0.639639     0.635001      3.57910      49.7794      356.717
     0.379667     0.640817     0.629609      3.55735      49.4239      6.95512
    0.0454170     0.501091    0.0722650      52.7664      49.4301      325.915
    0.0841510     0.528299     0.135391      52.7918      49.9514      332.078
     0.150943     0.576293     0.236551      52.8314      49.3435      341.957
     0.180046     0.597097     0.328159      52.8747      49.5366      351.665
    0.0911730     0.455657    0.0896540      119.549      48.8410      34.0833
     0.177205     0.413945     0.155632      119.561      48.9455      40.3987
     0.225983     0.390205     0.197724      119.569      48.5003      44.3616
     0.410815     0.211215     0.377681      119.594      49.8741      64.0706
     0.393178     0.101052     0.469916      119.604      49.6362      75.5245
     0.476202     0.203413     0.234878      136.352      48.8663      65.0484
     0.529438     0.167423     0.269050      136.353      49.1060      68.6117
     0.486659    0.0866110     0.339634      136.355      49.6486      76.4636
     0.161483     0.310455    0.0695520      141.027      48.1711      53.8902
     0.379914     0.231827     0.150741      141.029      49.2490      61.7109
     0.554367     0.144020     0.242889      141.032      49.2906      70.8453
     0.525516    0.0811120     0.309186      141.033      48.6098      77.3390
     0.251133     0.254583     0.398001      17.5948      51.2287      290.709
     0.364483     0.568331     0.614649      17.5681      50.7666      332.944
     0.333138     0.626145     0.591457      17.5427      51.2059      359.526
     0.301462     0.614035     0.546114      17.5317      51.3558      10.8058
     0.215054     0.489499     0.348263      17.5059      51.2892      40.2062
     0.342205     0.559577     0.570129      3.62785      50.7308      331.926
     0.384328     0.631625     0.623258      3.56666      50.4239      2.53496
     0.363860     0.566768     0.545494      3.52268      51.4181      24.6696
     0.118872     0.544346     0.216151      52.8306      51.4928      340.699
     0.211386     0.583678     0.354615      52.8935      50.8633      355.639
     0.240339     0.576890     0.417160      52.9299      51.3816      3.93234
     0.271253     0.589303     0.465459      52.9522      50.0518      8.88953
     0.297022     0.563945     0.474580      52.9656      51.4707      12.2294
     0.304021     0.550056     0.516325      52.9929      51.2138      18.6662
    0.0577700     0.444984    0.0529920      119.537      51.3308      30.5639
     0.132185     0.409907     0.120679      119.551      51.0893      37.3277
     0.271730     0.324512     0.234452      119.571      51.4791      49.1740
     0.317759     0.294822     0.283316      119.580      50.5788      53.9648
     0.363397     0.249576     0.323085      119.585      51.1726      58.7613
     0.104893     0.337745    0.0505370      136.337      51.0524      47.2368
     0.143782     0.329681    0.0688830      136.339      50.4760      49.0502
     0.191051     0.297106    0.0919550      136.339      51.9885      51.4328
     0.240688     0.278498     0.113579      136.341      52.1234      53.6630
     0.299354     0.272166     0.143455      136.345      50.2476      56.3707
     0.355376     0.241085     0.169739      136.345      51.0966      59.2064
     0.420715     0.205113     0.199539      136.346      51.9995      62.5883
     0.115881     0.303906    0.0463000      141.024      51.0138      51.6397
     0.217803     0.268597    0.0872840      141.026      51.2673      55.7317
     0.267138     0.256019     0.107462      141.027      50.7776      57.7014
     0.321184     0.241524     0.129136      141.028      50.3069      59.7851
     0.456385     0.197393     0.180599      141.030      50.0467      64.8406
     0.503898     0.152637     0.207766      141.029      52.1087      68.3354
     0.233609     0.209160     0.348707      17.5929      53.6216      286.775
     0.280109     0.441630     0.528138      17.5793      53.5260      315.779
     0.311819     0.459770     0.522747      17.5720      56.0668      323.148
     0.341879     0.542224     0.575393      17.5635      54.0476      336.029
     0.331319     0.574308     0.575399      17.5536      54.1447      347.434
     0.310368     0.587753     0.555571      17.5429      54.0920      359.154
     0.270739     0.569597     0.488816      17.5268      53.7253      16.8328
     0.250130     0.543433     0.453294      17.5233      54.7137      21.3175
     0.197000     0.443363     0.303216      17.5055      53.7037      43.7008
     0.113215     0.337280     0.175738      17.4969      53.6069      58.3123
     0.169229     0.197016     0.222541      3.67290      55.1585      286.585
     0.256977     0.347043     0.367306      3.65736      55.4009      305.275
     0.301717     0.431347     0.448992      3.64961      53.6152      315.072
     0.313539     0.492813     0.504984      3.63256      54.0184      326.053
     0.321658     0.531263     0.535907      3.60845      55.4554      339.234
     0.305881     0.565954     0.564315      3.58813      54.8806      350.826
     0.330006     0.581614     0.579579      3.58700      53.8110      351.786
     0.310087     0.571462     0.559568      3.55412      54.4953      8.93698
     0.318091     0.558835     0.545926      3.55053      55.1996      10.9603
     0.318721     0.523888     0.503007      3.52333      54.5354      25.9621
    0.0513970     0.460468    0.0819610      52.7844      53.5280      327.047
    0.0993380     0.493733     0.149454      52.8105      53.5635      334.259
     0.139891     0.517056     0.228726      52.8462      54.1435      343.268
     0.173948     0.531664     0.276120      52.8675      53.9793      348.695
     0.209230     0.537412     0.327111      52.8935      54.1777      355.103
     0.228985     0.543257     0.415365      52.9400      53.6514      6.48575
     0.257856     0.524282     0.435533      52.9574      54.5632      10.9391
     0.276103     0.510273     0.484522      52.9888      54.1940      18.8605
     0.286039     0.457378     0.489576      53.0091      56.4442      25.6932
     0.295979     0.313141     0.559346      53.0946      55.3947      53.2866
    0.0605670     0.390081    0.0544960      119.531      55.6731      30.6529
    0.0913840     0.400394    0.0847730      119.540      53.5561      33.8872
     0.127660     0.349522     0.112014      119.541      56.3268      37.2245
     0.167142     0.347909     0.145625      119.550      54.7632      40.6854
     0.209206     0.309547     0.173068      119.552      56.2647      44.3033
     0.249812     0.312176     0.206011      119.562      54.1633      47.2387
     0.288326     0.258686     0.248392      119.566      55.5718      52.9502
     0.334884     0.223017     0.280916      119.570      56.0060      57.3151
     0.381876     0.192960     0.332474      119.580      54.4791      62.6179
     0.366908    0.0853240     0.420653      119.590      54.5405      75.1041
     0.112779     0.285529    0.0416240      136.330      56.9622      46.0709
     0.152828     0.269988    0.0610010      136.331      57.0927      48.3218
     0.194510     0.267059    0.0839270      136.334      55.6441      50.8716
     0.244405     0.248358     0.105591      136.336      55.7946      53.3292
     0.286947     0.249702     0.129808      136.340      53.6748      55.6273
     0.337583     0.216437     0.149264      136.339      55.3301      58.1699
     0.396921     0.190303     0.176286      136.341      55.5380      61.3284
     0.440625     0.160517     0.197535      136.341      56.5090      64.2488
     0.481434     0.137092     0.235325      136.344      55.2431      68.1045
     0.445586    0.0919330     0.267638      136.344      56.3306      72.8047
     0.129873     0.271961    0.0496670      141.022      54.2715      51.9051
     0.169352     0.253867    0.0634960      141.022      55.0522      53.4112
     0.213158     0.234292    0.0784720      141.022      55.8628      55.1168
     0.262018     0.224848    0.0961610      141.023      55.2850      57.0431
     0.309699     0.202550     0.113240      141.023      56.1235      59.0983
     0.361997     0.190130     0.133239      141.024      55.5651      61.2576
     0.404517     0.163238     0.153869      141.024      56.4487      63.8864
     0.463120     0.164811     0.184275      141.027      53.2284      66.2217
     0.503883     0.123358     0.205539      141.026      55.4500      69.5396
     0.476710    0.0832770     0.254013      141.028      54.4790      74.7130
     0.199121     0.179561     0.299129      17.5862      58.9482      285.407
     0.263299     0.366006     0.448642      17.5770      58.5224      311.159
     0.293882     0.480440     0.505139      17.5599      59.2286      336.901
     0.293860     0.510959     0.500674      17.5489      59.3118      351.271
     0.274105     0.516988     0.477094      17.5393      59.2032      3.40562
     0.252727     0.497592     0.428218      17.5294      59.3442      16.1930
     0.157625     0.193713     0.215098      3.65985      59.3846      288.131
     0.236058     0.309712     0.327695      3.64988      58.9416      303.802
     0.260962     0.427640     0.437758      3.62538      59.1782      324.580
     0.271779     0.435656     0.445997      3.62620      58.5696      324.822
     0.279091     0.480567     0.485575      3.60915      58.6831      336.287
     0.290708     0.497430     0.486118      3.55507      59.9039      9.16203
     0.261488     0.495369     0.481446      3.54632      59.4188      14.4965
     0.261657     0.472887     0.455582      3.53459      59.6849      22.0638
    0.0976690     0.431607     0.153638      52.8328      59.0034      336.422
     0.254104     0.318981     0.500660      53.0611      59.4386      46.7738
    0.0653550     0.343699    0.0532850      119.524      59.3685      30.4649
    0.0914300     0.328236    0.0746250      119.528      59.6941      33.1535
     0.157480     0.302370     0.133682      119.541      58.9248      40.4319
     0.195184     0.288216     0.159442      119.546      58.6519      43.5726
     0.232088     0.260933     0.195386      119.552      58.6765      48.1611
     0.126431     0.255950    0.0461190      136.327      59.5590      46.4978
     0.194536     0.249347    0.0757030      136.331      58.0319      50.0996
     0.282977     0.206235     0.114762      136.332      59.2006      55.0650
     0.333370     0.187554     0.148923      136.336      58.1788      59.0198
     0.373445     0.169430     0.153530      136.334      59.5324      60.1039
     0.415997     0.159951     0.181170      136.338      58.0288      62.9619
     0.435417     0.111463     0.217950      136.338      59.2447      68.4144
     0.137849     0.233529    0.0478510      141.019      58.6176      51.5997
     0.169687     0.224756    0.0580320      141.020      58.6961      52.8420
     0.293818     0.184034     0.103117      141.021      59.0626      58.4389
     0.338406     0.174620     0.120747      141.022      58.4266      60.4818
     0.423744     0.147851     0.155223      141.023      57.9535      64.5713
     0.436641     0.108565     0.178503      141.023      59.7516      68.3349
     0.449811    0.0848810     0.200236      141.023      59.9707      71.3732
     0.301938     0.389127     0.448201      17.5698      61.0358      319.764
     0.225209     0.450415     0.368493      17.5245      61.3080      24.1931
     0.173841     0.381471     0.268269      17.5131      60.9699      41.9067
     0.106144     0.283943     0.153305      17.5059      61.4570      58.0810
     0.275475     0.470898     0.471052      3.59307      61.1399      344.962
     0.283212     0.496474     0.489012      3.56797      60.3758      1.19670
    0.0550610     0.367831    0.0816700      52.8141      61.4872      327.683
     0.130820     0.428456     0.215333      52.8678      60.9953      345.806
     0.164201     0.445808     0.275881      52.8955      60.5728      354.315
     0.184055     0.434448     0.316537      52.9217      61.4854      2.06020
     0.216141     0.438024     0.365683      52.9476      60.8157      9.80057
     0.232325     0.408555     0.420134      52.9874      61.0350      22.2767
     0.251846     0.362767     0.478985      53.0349      60.0097      37.4398
     0.249352     0.252840     0.478612      53.0710      61.1625      55.1002
     0.123079     0.303743    0.0991130      119.532      60.5042      36.3986
     0.268943     0.220461     0.216308      119.553      60.3930      52.0575
     0.307654     0.192570     0.250054      119.558      60.2200      56.7045
     0.334917     0.168960     0.265325      119.559      60.8283      59.5541
     0.324696    0.0920350     0.328095      119.566      61.2775      70.3235
     0.158848     0.233683    0.0620120      136.327      60.5920      48.5216
     0.240690     0.199254    0.0907430      136.328      61.7821      52.4514
     0.378142    0.0846050     0.214285      136.334      62.0289      69.9825
     0.209040     0.184939    0.0679470      141.017      62.1131      54.2600
     0.242623     0.174633    0.0793070      141.018      62.2171      55.8289
     0.380392     0.130261     0.134109      141.020      61.8575      63.2932
     0.180973     0.165036     0.253576      17.5761      66.0908      287.072
     0.233147     0.298089     0.360702      17.5696      65.6184      310.548
     0.251224     0.402358     0.435321      17.5615      63.6673      330.197
     0.271089     0.396180     0.405123      17.5535      66.3773      340.834
     0.241755     0.447644     0.436700      17.5477      63.8638      351.420
     0.250919     0.437931     0.414835      17.5436      64.8238      357.412
     0.214549     0.428416     0.359933      17.5285      63.8475      20.0374
     0.196757     0.403387     0.333916      17.5278      65.3004      22.3810
     0.156747     0.329907     0.234656      17.5181      66.0910      41.3858
    0.0990400     0.269227     0.149712      17.5093      64.0702      57.3249
     0.205730     0.361304     0.368213      3.61922      65.0062      324.746
     0.221897     0.419680     0.422363      3.60585      63.6513      337.468
     0.235396     0.424860     0.425867      3.60035      63.9613      341.303
     0.242363     0.428162     0.423375      3.58107      65.0702      354.849
     0.238912     0.429216     0.421167      3.57019      65.0703      2.85690
     0.238998     0.414820     0.399541      3.54568      64.3555      20.7515
     0.222170     0.388653     0.371606      3.53939      65.2005      26.4142
     0.205827     0.341167     0.318451      3.51967      64.1697      42.2718
     0.174839     0.313482     0.290800      3.51943      65.5631      45.1865
     0.119370     0.182666     0.153542      3.49630      63.7232      70.8353
     0.140935     0.161992     0.177159      3.63972      66.2556      287.591
     0.196859     0.263985     0.277765      3.63597      64.4417      303.189
     0.213045     0.347483     0.354349      3.61409      65.8025      323.544
     0.229556     0.364411     0.369369      3.60792      65.9680      328.886
     0.239891     0.426813     0.425294      3.58705      64.5902      347.045
     0.246890     0.440712     0.439194      3.58715      63.6445      347.495
     0.243471     0.438596     0.430322      3.56456      64.4052      3.33260
     0.247213     0.423335     0.411038      3.55084      64.7910      13.3948
     0.230030     0.401330     0.387248      3.54454      65.6918      18.6862
     0.210557     0.361131     0.342328      3.52808      65.8397      32.5598
    0.0499780     0.317542    0.0665590      52.8222      65.0188      325.864
    0.0854110     0.370010     0.137172      52.8439      63.5441      336.035
     0.115389     0.383782     0.195193      52.8714      64.0759      345.226
     0.145251     0.401799     0.254176      52.8980      63.6038      354.366
     0.162082     0.362987     0.294721      52.9334      66.2120      6.41539
     0.181941     0.370378     0.337296      52.9545      65.1472      13.6230
     0.203050     0.350052     0.373414      52.9812      65.1414      23.3915
     0.206838     0.332935     0.402728      53.0031      64.6111      31.2658
     0.215319     0.232020     0.441436      53.0578      63.7734      54.9467
     0.206712     0.198738     0.403055      53.0479      66.3828      57.1262
    0.0578690     0.291685    0.0412580      119.514      63.8561      28.6713
    0.0823080     0.267065    0.0595650      119.516      65.0418      31.3696
     0.110751     0.242911    0.0801260      119.518      66.0295      34.6661
     0.141186     0.256881     0.106977      119.528      63.7336      38.2305
     0.174543     0.234974     0.131429      119.531      64.1765      42.0242
     0.205985     0.216019     0.154441      119.535      64.3615      45.6300
     0.240548     0.174188     0.174871      119.535      66.2504      50.2946
     0.268887     0.153236     0.207619      119.541      65.7157      55.4230
     0.301329     0.147224     0.245677      119.551      63.6311      59.5481
     0.112780     0.214943    0.0342480      136.320      64.3749      44.5474
     0.143801     0.195449    0.0441150      136.319      65.5798      45.9451
     0.184548     0.200897    0.0648370      136.323      63.5757      49.0366
     0.222356     0.181067    0.0749260      136.323      64.7461      50.6304
     0.251811     0.171054    0.0862080      136.323      64.8566      52.3562
     0.299357     0.147104    0.0992710      136.323      66.1378      54.7148
     0.328907     0.157186     0.124974      136.328      63.1031      57.5911
     0.359843     0.133116     0.138094      136.328      64.2978      60.0462
     0.134287     0.175533    0.0375850      141.014      65.6563      49.8259
     0.153863     0.187531    0.0454010      141.015      63.7467      51.1185
     0.178434     0.187025    0.0560550      141.016      62.9095      52.6466
     0.209073     0.177337    0.0669340      141.017      63.0103      54.1838
     0.228160     0.146557    0.0701390      141.015      65.9944      54.9447
     0.262598     0.135106    0.0823790      141.015      66.1292      56.9140
     0.294087     0.122379    0.0956080      141.015      66.2797      59.0767
     0.321780     0.133602     0.104043      141.017      64.3310      59.8140
     0.214731     0.337073     0.359961      17.5572      69.0405      330.828
     0.224081     0.351300     0.370456      17.5562      68.5054      333.642
     0.189112     0.364167     0.307815      17.5315      68.7591      18.8576
     0.142629     0.299578     0.215028      17.5212      69.0698      40.8880
    0.0866510     0.222598     0.119783      17.5139      68.6024      59.8381
     0.174604     0.260899     0.268906      3.62201      69.4339      311.460
     0.215277     0.346294     0.345444      3.59339      69.7485      341.797
     0.225329     0.364568     0.360827      3.58389      69.2765      350.828
     0.209122     0.342234     0.327019      3.54502      68.9687      25.4108
     0.186863     0.296456     0.276744      3.52930      68.7474      41.2277
     0.154395     0.258307     0.237860      3.52634      69.9781      47.8740
     0.130119     0.130447     0.143472      3.63252      69.0148      283.832
     0.209752     0.297686     0.302873      3.60809      69.6249      321.916
     0.219673     0.341282     0.342059      3.59385      69.4484      337.000
     0.236363     0.365055     0.362313      3.58230      69.0427      347.997
     0.216603     0.369327     0.358268      3.55437      68.7244      12.2364
     0.216702     0.353570     0.338932      3.54209      68.5263      23.0453
     0.194583     0.310133     0.291782      3.52898      68.9897      36.5490
     0.164381     0.290167     0.270069      3.52287      68.7486      42.8936
    0.0487270     0.258569    0.0598640      52.8379      69.6181      325.044
     0.130679     0.326726     0.245101      52.9180      68.8013     0.790497
     0.171889     0.320576     0.287117      52.9433      68.8108      11.1022
     0.183882     0.286783     0.340987      52.9845      68.7983      28.8350
     0.185891     0.241702     0.347431      53.0031      69.7114      39.7658
     0.200449     0.224349     0.362919      53.0174      69.0597      46.3115
    0.0640750     0.218089    0.0388430      119.504      69.5603      27.7371
     0.108717     0.210218    0.0737610      119.512      68.7919      34.0691
     0.134348     0.189711    0.0900370      119.514      69.6206      37.2605
     0.164740     0.179195     0.103894      119.516      69.7518      39.9289
     0.192664     0.172280     0.134647      119.524      68.6776      45.0520
     0.217298     0.141652     0.152138      119.525      69.9233      49.4498
     0.140800     0.164929    0.0333420      136.314      69.2379      43.7545
     0.171614     0.156829    0.0432340      136.315      69.3475      45.5503
     0.178083     0.166376    0.0486130      136.317      68.0621      46.5736
     0.208220     0.157467    0.0590910      136.317      68.1759      48.3895
     0.236991     0.147786    0.0701250      136.318      68.3002      50.3251
     0.282967     0.122310     0.104774      136.321      68.0591      56.3229
     0.299363     0.100438     0.112315      136.319      69.5122      58.3885
     0.161759     0.148436    0.0448850      141.012      67.9213      50.8624
     0.182486     0.131243    0.0513780      141.012      69.1953      51.9817
     0.213509     0.120531    0.0630390      141.012      69.3413      54.1205
     0.228033     0.127847    0.0675660      141.013      68.1863      54.7909
     0.237311     0.108521    0.0757080      141.012      69.5062      56.4847
     0.257374     0.115839    0.0802340      141.013      68.3421      57.0352
     0.262394    0.0947050    0.0897770      141.013      69.6972      59.1690
     0.278221     0.102144    0.0942100      141.014      68.5210      59.5623
     0.150438     0.160645     0.224757      17.5681      71.3587      290.690
     0.197990     0.268662     0.307005      17.5613      71.1667      316.753
     0.215219     0.344843     0.332904      17.5459      71.0618      351.846
     0.206955     0.357938     0.331930      17.5414      70.3651     0.770248
     0.166105     0.301037     0.235047      17.5273      71.4848      31.1560
     0.205627     0.290315     0.293657      3.60683      71.2014      325.568
     0.235478     0.350883     0.344092      3.57353      70.4835      359.824
     0.215427     0.339228     0.326807      3.55441      70.3138      17.7020
     0.109190     0.159399     0.136355      3.51660      70.8576      68.9215
     0.184189     0.247175     0.254720      3.61548      70.4081      310.348
     0.239921     0.342791     0.338423      3.57663      70.8478      352.133
    0.0808960     0.265044     0.114825      52.8662      71.3374      336.415
     0.103916     0.290173     0.149428      52.8771      70.3441      342.717
     0.141490     0.297992     0.228246      52.9182      70.7226     0.864548
     0.194088     0.162336     0.345609      53.0285      70.2914      58.2537
    0.0841210     0.196909    0.0504990      119.504      70.7405      29.8721
     0.240720     0.129181     0.164470      119.526      70.0802      52.1216
     0.267154     0.110025    0.0870620      136.316      70.6186      54.0236
     0.173785     0.107386    0.0495320      141.010      71.8472      51.6243
     0.122225     0.109567     0.160074      17.5629      75.7004      282.665
     0.167080     0.203844     0.248096      17.5622      73.5264      304.734
     0.167542     0.224265     0.249784      17.5564      75.5925      317.888
     0.182848     0.290840     0.296805      17.5509      73.7160      338.138
     0.190859     0.305934     0.292526      17.5448      73.7722      352.965
     0.175329     0.286159     0.265302      17.5420      75.2295      359.338
     0.159524     0.274160     0.244505      17.5389      75.9109      7.60991
     0.144983     0.247948     0.198783      17.5320      76.1989      27.5632
     0.122134     0.225689     0.163070      17.5272      75.5939      41.5465
    0.0833020     0.189305     0.108714      17.5207      73.7705      58.7361
     0.112183     0.109153     0.118024      3.61874      73.5542      282.354
     0.155124     0.201389     0.205189      3.60267      75.4430      311.025
     0.172444     0.252410     0.255325      3.60016      73.5514      321.935
     0.194013     0.265969     0.263299      3.58158      75.5393      342.602
     0.190818     0.285029     0.279286      3.57144      74.8941      355.807
     0.203783     0.283148     0.273977      3.55979      74.8414      9.67329
     0.191067     0.293450     0.282263      3.55307      73.6617      16.7193
     0.173090     0.243959     0.228062      3.53661      74.1738      38.5309
     0.155602     0.211401     0.196440      3.53948      76.4843      41.0365
     0.108009     0.152303     0.132603      3.52279      74.4849      65.8685
    0.0486980     0.209354    0.0559420      52.8521      73.5027      324.452
    0.0751470     0.203536    0.0959940      52.8763      75.6581      335.207
    0.0959880     0.215025     0.128766      52.8906      75.6915      344.269
     0.115328     0.252275     0.170504      52.9014      73.6083      352.087
     0.128920     0.226128     0.211724      52.9331      75.2955      9.48279
     0.148678     0.243407     0.250212      52.9487      73.6356      16.9425
     0.164047     0.208868     0.232200      52.9503      75.7397      20.3652
     0.167788     0.163639     0.255578      52.9784      76.1607      41.2731
     0.171792     0.138116     0.267314      52.9934      75.6628      52.4849
     0.162621    0.0816020     0.259249      53.0078      75.5820      69.6119
    0.0803800     0.165532    0.0386710      119.497      73.5414      27.1064
    0.0968180     0.158098    0.0509980      119.499      73.6578      29.9332
     0.115063     0.123354    0.0520090      119.495      76.2404      30.1886
     0.132214     0.142846    0.0733630      119.503      73.8982      35.1827
     0.152619     0.139237    0.0862860      119.506      73.5853      38.0822
     0.169751     0.114590    0.0922060      119.505      75.1388      40.4465
     0.187398     0.113613     0.108787      119.509      74.3664      44.0327
     0.203497     0.103672     0.126062      119.512      74.1439      48.1259
     0.211694    0.0752550     0.138776      119.512      75.4061      53.2888
     0.198185    0.0651160     0.153668      119.515      75.1702      57.1014
     0.155843    0.0942450    0.0314640      136.305      76.0746      41.6703
     0.158854    0.0896710    0.0367840      136.305      76.1674      43.0888
     0.158854    0.0847660    0.0423420      136.306      76.2675      44.5888
     0.184574     0.108311    0.0517060      136.310      73.3915      47.1139
     0.194546    0.0804280    0.0596330      136.308      75.4804      49.2027
     0.211700    0.0975510    0.0635100      136.311      73.5742      49.8306
     0.211700    0.0915720    0.0698450      136.311      73.6765      51.3174
     0.204741    0.0668090    0.0734980      136.309      75.7457      52.9279
     0.233268    0.0833240    0.0879660      136.313      73.0721      55.2358
     0.201272    0.0664850     0.104157      136.314      73.3522      59.1159
     0.128387     0.148380     0.171996      17.5546      79.8121      303.553
     0.136694     0.189056     0.202536      17.5519      79.3299      321.157
     0.144598     0.208363     0.208523      17.5477      79.6277      337.396
     0.144861     0.228742     0.222821      17.5460      78.7022      345.312
     0.128585     0.219709     0.191417      17.5385      79.4657      11.4818
     0.115120     0.206193     0.160955      17.5327      78.8485      32.1269
     0.101557     0.184560     0.137200      17.5316      79.6163      39.5086
    0.0763090     0.155369    0.0959240      17.5272      78.6722      57.3896
     0.127653     0.149291     0.151701      3.59760      78.7605      302.745
     0.143941     0.186389     0.185448      3.58670      79.5786      324.702
     0.158016     0.219394     0.215145      3.57583      79.0084      346.327
     0.158169     0.221857     0.213562      3.56221      79.0283      8.82787
     0.149882     0.197406     0.186540      3.55321      79.7496      25.8260
     0.144291     0.188153     0.175905      3.54843      79.5156      34.6753
     0.123006     0.161271     0.146483      3.53959      78.8768      51.8909
    0.0869330     0.114255    0.0981590      3.53475      79.0755      69.7929
    0.0486330     0.134275    0.0462480      52.8717      79.2029      321.570
    0.0868130     0.170102     0.109572      52.8950      78.7109      343.198
     0.115291     0.158415     0.146960      52.9197      79.9575      2.20781
     0.128940     0.164238     0.172539      52.9320      79.3484      11.9847
     0.139611     0.155241     0.206444      52.9539      78.7529      29.0336
     0.143241     0.124241     0.198981      52.9602      79.9332      39.2352
     0.100755    0.0904380    0.0323700      119.485      79.3853      23.2911
     0.104760    0.0883140    0.0358880      119.485      79.4371      24.5188
     0.110622    0.0957820    0.0408590      119.488      78.7157      26.5224
     0.129715    0.0782090    0.0507480      119.488      79.6860      29.8215
     0.138738    0.0702460    0.0608460      119.490      79.8854      33.5836
     0.143422    0.0788220    0.0640380      119.492      79.1076      34.4237
     0.152810    0.0693360    0.0748850      119.494      79.3318      38.3781
     0.159743    0.0672310    0.0882780      119.497      78.8317      42.5958
     0.108030     0.115288     0.142472      17.5553      80.4220      291.106
     0.144449     0.204046     0.187818      17.5423      80.7143      357.662
    0.0954880     0.102010     0.104283      3.59681      80.3077      287.755
     0.152454     0.186414     0.182613      3.57704      80.9874      340.406
    0.0695050     0.124588    0.0738600      52.8904      81.2352      333.075
     0.103817     0.148186     0.126115      52.9116      80.6011      354.940
     0.145043     0.102280     0.193205      52.9643      80.5642      47.6528
     0.132386    0.0703540     0.182661      52.9692      81.2149      60.9770
     0.116803    0.0718120    0.0427800      119.485      80.4512      26.6801
     0.123216    0.0675830    0.0485680      119.486      80.5655      28.9527
    0.0752770    0.0894400    0.0980260      17.5487      85.0556      290.287
     0.100742     0.113974     0.124561      17.5498      83.7245      302.085
     0.100792     0.128050     0.131777      17.5477      84.1831      317.004
     0.100817     0.134888     0.134163      17.5463      84.3853      326.882
     0.100751     0.142964     0.134631      17.5439      84.5594      344.064
     0.100803     0.145081     0.133549      17.5429      84.5677      351.324
    0.0941490     0.147122     0.128266      17.5405      84.4433      7.79816
    0.0941730     0.146523     0.123565      17.5391      84.2886      16.8249
    0.0818880     0.120687    0.0978620      17.5388      85.7949      26.5502
    0.0822040     0.141375     0.110395      17.5364      83.8144      33.9269
    0.0786270    0.0891880    0.0865820      3.58523      85.3937      296.791
    0.0968190     0.112199     0.110372      3.58805      83.8669      305.885
     0.104013     0.139545     0.135839      3.58192      83.8092      330.527
     0.104021     0.141599     0.137483      3.58058      83.8866      334.636
     0.106449     0.147349     0.140994      3.57307      84.0938      357.391
     0.106429     0.146748     0.139184      3.56896      84.0524      9.80438
     0.104037     0.145964     0.137998      3.56757      84.0144      13.9213
    0.0991110     0.139789     0.130226      3.56212      83.7435      30.2220
    0.0854550     0.103247    0.0943450      3.56406      86.0936      39.9245
    0.0743300    0.0918990    0.0816130      3.55930      85.4060      60.6112
    0.0732880    0.0791870    0.0769760      3.58153      85.2698      287.483
    0.0932170     0.103646     0.102211      3.58433      83.8338      299.476
     0.105091     0.114124     0.109821      3.57475      85.5925      327.381
     0.107538     0.131223     0.125880      3.57136      84.9887      344.862
     0.120132     0.153392     0.148217      3.57215      83.5182      346.411
     0.120049     0.155280     0.148285      3.56599      83.5633      3.55846
     0.105262     0.131294     0.123330      3.56253      84.9418      16.8587
     0.100493     0.115257     0.106516      3.55975      85.5587      31.5091
    0.0867450     0.111025    0.0998930      3.55158      83.9795      54.2472
    0.0715340    0.0687620    0.0586980      3.55486      86.1134      79.1233
    0.0535990    0.0770310    0.0429760      52.8891      83.7234      318.390
    0.0640840    0.0515660    0.0523590      52.9029      86.2956      324.650
    0.0749660    0.0769650    0.0700520      52.9042      84.9272      337.500
    0.0837880    0.0807080    0.0833680      52.9104      84.9617      348.193
    0.0913030    0.0818880    0.0926820      52.9152      84.9806      356.313
    0.0958900    0.0805780     0.106642      52.9234      84.9976      10.2592
     0.102094    0.0777790     0.113560      52.9282      84.9978      18.6436
     0.105374    0.0740680     0.118700      52.9323      84.9920      26.1322
     0.103762    0.0640500     0.135996      52.9453      84.3602      47.0653
    0.0927900    0.0324170     0.125584      52.9501      84.8483      69.9147


==> anc/fig_2_b_full_disk_Cassini_CB3.txt <==
fig_2_b_full_disk_Cassini_CB3
phase angle (degrees)           Full-disk albedo p
      3.58100     0.465000
      3.66000     0.460700
      5.04100     0.463000
      5.05100     0.452200
      5.18700     0.460900
      5.26000     0.465100
      5.40400     0.466200
      5.91000     0.461200
      5.97800     0.459000
      6.05100     0.463300
      6.18200     0.463800
      6.25900     0.453500
      6.74200     0.447000
      6.79700     0.456800
      6.86100     0.458600
      6.98700     0.461300
      7.05000     0.462200
      7.17500     0.457200
      7.30400     0.462900
      7.36500     0.461100
      7.48700     0.457600
      7.55100     0.459400
      7.66700     0.461300
      7.78500     0.460800
      8.20000     0.454500
      8.25700     0.454400
      8.36900     0.458900
      8.48000     0.459800
      8.87000     0.452600
      8.97600     0.453300
      9.08100     0.456400
      9.51000     0.437300
      9.55600     0.439300
      9.65500     0.444000
      9.75300     0.443700
      10.0910     0.449800
      10.1850     0.450400
      10.2770     0.454900
      10.6550     0.447700
      10.7520     0.438700
      10.8730     0.451100
      10.9590     0.446900
      11.0510     0.454800
      11.1750     0.446100
      11.2900     0.449300
      11.3840     0.451300
      11.6690     0.445100
      11.7510     0.450900
      11.8640     0.447200
      12.1360     0.442800
      12.1730     0.443200
      12.2520     0.435900
      12.5800     0.444400
      12.6520     0.434200
      12.7510     0.446600
      12.9940          NaN
      13.0600     0.442900
      13.1580     0.442800
      13.3930     0.438500
      13.4580     0.444900
      13.5510     0.443000
      13.6730     0.442900
      13.7650     0.440100
      13.8520     0.442500
      14.1170     0.435900
      14.1510     0.424600
      14.2560     0.438900
      14.4500     0.438300
      14.4520     0.436500
      14.5580     0.440200
      14.7700     0.434300
      14.8700     0.438400
      15.0710     0.432700
      15.1660     0.436800
      15.3600     0.432500
      15.4560     0.422100
      15.5690     0.421400
      15.6510     0.431500
      15.8870     0.429800
      15.9520     0.421900
      16.1340     0.432200
      16.1520     0.429500
      16.3660     0.428700
      16.4600     0.418600
      16.5800     0.433600
      16.6570     0.434100
      16.8000     0.426800
      16.8510     0.431600
      16.9510     0.430300
      17.0600          NaN
      17.1900     0.425100
      17.2520     0.419300
      17.3710     0.426200
      17.5400     0.408100
      17.5590     0.412000
      17.7090     0.407300
      17.7620     0.410400
      17.8650     0.406700
      17.9530     0.410500
      18.0510     0.411900
      18.1560     0.406500
      18.2900     0.406000
      18.4180     0.405300
      18.4590     0.404500
      18.5590     0.408800
      18.6550     0.404700
      18.7650     0.404500
      18.8690     0.403700
      18.9600     0.403300
      19.0630     0.402300
      19.1520     0.401900
      19.2570     0.403700
      19.3930     0.401300
      19.4600     0.401200
      19.5540     0.397500
      19.6570     0.400100
      19.7680     0.400300
      19.8650     0.400200
      19.9670     0.396500
      20.0620     0.399700
      20.1510     0.396400
      20.2520     0.395600
      125.600    0.0616000
      125.700    0.0613000
      125.760    0.0611000
      125.870    0.0607000
      125.950    0.0609000
      126.060    0.0609000
      126.170    0.0606000
      126.270    0.0603000
      126.380    0.0602000
      140.990    0.0426000
      141.150    0.0423000


==> anc/fig_2_c_Cassini_pixel_brightness_MT3.txt <==
fig_2_c_Cassini_pixel_brightness_MT3
Brightness(I/F)  mu  mu0 phase(degrees)  latitude(degrees) longitude(degrees)
    0.0510630    0.0738350    0.0899320      17.5502     -80.6483      349.221
    0.0502470    0.0752440    0.0871400      17.5488     -80.6811      354.778
    0.0485940    0.0741490    0.0819610      17.5474     -80.7911     0.327820
    0.0654050    0.0555520    0.0972840      17.5584     -79.2835      318.090
    0.0682760    0.0783090     0.113810      17.5567     -78.7739      327.494
    0.0682760    0.0816640     0.115974      17.5563     -78.7049      329.058
    0.0625980     0.104382     0.102456      17.5447     -78.6647      9.44199
    0.0607810    0.0979700    0.0922080      17.5433     -78.8901      14.3900
    0.0580730    0.0889890    0.0795120      17.5419     -79.1876      19.7985
    0.0545430    0.0765830    0.0635520      17.5406     -79.5868      25.9875
    0.0546170    0.0913550     0.107934      3.64613     -78.9568      337.012
    0.0569020    0.0946280     0.110895      3.64516     -78.8782      338.967
    0.0605510     0.106208     0.120925      3.64009     -78.6073      347.916
    0.0584580     0.106740     0.121353      3.63975     -78.5953      348.479
    0.0591710     0.110808     0.124295      3.63609     -78.5058      354.513
    0.0567330    0.0962000     0.108933      3.63345     -79.5090      358.680
    0.0592660    0.0954520     0.107276      3.63040     -79.5355      3.95665
    0.0572710    0.0932980     0.104419      3.62809     -79.5975      8.13269
    0.0563080     0.102517     0.112281      3.62364     -78.7315      14.7314
    0.0547130    0.0993980     0.108765      3.62229     -78.8104      17.1200
    0.0498720    0.0853230    0.0820090      6.42974     -78.5188      325.685
    0.0539500    0.0888590    0.0918370      6.44524     -79.8871      344.041
    0.0539300    0.0921730    0.0959660      6.44728     -79.7997      347.031
    0.0578840     0.108050     0.112982      6.45033     -78.9124      351.947
    0.0599620    0.0989640     0.107187      6.45823     -79.6096      1.82852
    0.0599960    0.0967210     0.106920      6.46303     -79.6554      8.21581
    0.0600060    0.0961430     0.106626      6.46371     -79.6683      9.14490
    0.0579680    0.0854960    0.0989950      6.47091     -79.9203      19.4820
    0.0600300    0.0828490    0.0990220      6.47739     -79.4561      27.8102
    0.0600440    0.0727180    0.0916200      6.48385     -79.1867      36.7973
    0.0712130    0.0699590     0.137854      17.5672     -74.2066      304.186
    0.0722020     0.103147     0.150889      17.5611     -75.7408      320.963
    0.0712120     0.138746     0.172395      17.5570     -75.1916      334.945
    0.0682890     0.156359     0.176749      17.5529     -74.9986      346.280
    0.0682680     0.160517     0.174496      17.5508     -74.9905      351.568
    0.0682840     0.161844     0.167473      17.5481     -75.0597      358.499
    0.0654080     0.158445     0.155947      17.5453     -75.2195      5.50488
    0.0616570     0.139798     0.123678      17.5405     -75.7542      18.7606
    0.0554260     0.148462     0.116273      17.5354     -73.8413      29.6458
    0.0477620     0.119643    0.0878440      17.5350     -75.3325      34.0115
    0.0659900    0.0931000     0.116988      3.65543     -74.0112      309.825
    0.0684690     0.140623     0.160969      3.64416     -74.0919      327.186
    0.0719340     0.129783     0.148385      3.63832     -75.6797      332.213
    0.0728050     0.159945     0.176423      3.63152     -74.6690      342.804
    0.0727450     0.162347     0.176107      3.62248     -75.1033      353.714
    0.0727510     0.164013     0.176152      3.61713     -75.0835     0.335983
    0.0724040     0.161154     0.171587      3.61138     -75.1473      7.40086
    0.0720490     0.159686     0.167786      3.60361     -74.7275      16.6866
    0.0684080     0.131813     0.138199      3.59764     -75.7251      26.2500
    0.0637640     0.106661     0.109958      3.58706     -75.2608      40.8811
    0.0553440     0.119727     0.108659      6.41135     -74.0268      317.165
    0.0634190     0.144833     0.135958      6.41716     -73.6253      324.693
    0.0656890     0.170524     0.166222      6.42882     -73.5378      336.118
    0.0677300     0.179011     0.180404      6.44291     -74.0437      348.109
    0.0683320     0.148172     0.153620      6.45229     -76.3590      355.527
    0.0700690     0.188822     0.200230      6.46753     -73.5311      9.21254
    0.0723480     0.187120     0.199383      6.46960     -73.5548      10.9734
    0.0728220     0.136133     0.152459      6.47862     -76.1554      22.3236
    0.0744410     0.131917     0.156112      6.49763     -74.0564      38.2785
    0.0726450    0.0845720     0.109260      6.49806     -76.3063      46.5444
    0.0964900     0.175775    0.0418740      131.808     -73.1747      62.3273
    0.0964900     0.172888    0.0454610      131.808     -73.1305      63.1291
    0.0956200     0.164961    0.0406620      131.806     -74.1728      63.4191
     0.108218     0.169917    0.0491030      131.809     -73.0852      63.9433
     0.107308     0.162037    0.0442710      131.807     -74.1252      64.2753
     0.108218     0.166873    0.0527950      131.809     -73.0389      64.7679
     0.110108     0.152460    0.0405830      131.804     -75.2093      65.0448
     0.107308     0.159027    0.0479390      131.807     -74.0765      65.1446
     0.110108     0.149462    0.0442410      131.805     -75.1571      65.9714
     0.115828     0.137807    0.0419480      131.803     -76.2843      67.4553
     0.151122     0.141815    0.0439510      141.012     -73.1820      71.7025
     0.152690     0.131534    0.0418280      141.011     -74.4130      72.9164
     0.174014     0.132367    0.0546510      141.012     -73.0274      74.0638
     0.154259     0.118004    0.0422450      141.010     -75.6878      75.1586
     0.167244     0.121988    0.0526010      141.011     -74.2445      75.4694
     0.189635     0.121947    0.0661090      141.012     -72.8588      76.5866
     0.170586     0.108065    0.0533220      141.010     -75.4970      78.0035
     0.184349     0.111378    0.0642040      141.011     -74.0596      78.2099
     0.149616    0.0999540    0.0461920      141.009     -76.9924      79.1083
     0.177427    0.0968170    0.0654190      141.010     -75.2843      81.0987
    0.0692190     0.215625     0.245535      17.5569     -70.5112      341.163
    0.0663500     0.231318     0.235562      17.5487     -70.5009      357.540
    0.0654160     0.226393     0.216333      17.5439     -70.6997      6.97859
    0.0635380     0.218783     0.200778      17.5411     -70.8850      12.5763
    0.0571930     0.187285     0.139499      17.5308     -70.1130      33.5660
    0.0689510     0.196348     0.217682      3.66259     -70.2839      329.642
    0.0710950     0.221054     0.237755      3.64758     -70.6706      344.700
    0.0670150     0.213298     0.219355      3.61231     -70.8240      18.9745
    0.0672240     0.188416     0.189934      3.59694     -70.1212      33.9590
    0.0632520     0.139804     0.138413      3.58682     -70.4507      47.1941
    0.0552820     0.129683     0.112136      6.39570     -70.8681      310.181
    0.0634770     0.182156     0.171105      6.41254     -70.9905      326.235
    0.0657390     0.207415     0.201080      6.42455     -70.9214      336.277
    0.0657700     0.228429     0.227395      6.43790     -70.6308      346.696
    0.0677520     0.237790     0.242155      6.45125     -70.4951      356.364
    0.0700250     0.212168     0.231219      6.48649     -70.7927      22.2333
    0.0722790     0.187538     0.211987      6.49915     -70.8270      32.5761
    0.0741980     0.142693     0.174797      6.51683     -70.2975      47.9471
    0.0691490     0.214193    0.0332670      131.811     -70.5653      57.6232
    0.0790210     0.216205    0.0369850      131.812     -70.1069      57.9658
    0.0821840     0.206746    0.0365030      131.811     -70.9610      58.6482
    0.0879240     0.196344    0.0366570      131.810     -71.8421      59.5629
    0.0930170     0.201341    0.0434330      131.812     -70.8879      60.0170
    0.0991350     0.190859    0.0436390      131.810     -71.7643      61.0074
     0.108218     0.191644    0.0616150      131.814     -70.2687      63.1010
     0.162313     0.155016    0.0539660      141.014     -70.8522      71.1018
     0.182612     0.145228    0.0649380      141.014     -70.7116      73.2502
     0.207963     0.134521    0.0766250      141.014     -70.5592      75.5375
     0.225172     0.122644    0.0892250      141.015     -70.3918      78.0062
    0.0702220     0.192040     0.250021      17.5658     -69.1640      324.092
    0.0702180     0.203698     0.256974      17.5644     -69.0404      327.340
    0.0616550     0.223690     0.188716      17.5356     -69.4823      22.3959
    0.0461120     0.149545    0.0847050      17.5246     -69.3522      47.0436
    0.0672120     0.156837     0.183119      3.67843     -69.0823      313.487
    0.0689590     0.213199     0.234347      3.66215     -69.3688      331.425
    0.0694150     0.247256     0.259357      3.63266     -69.6305      359.015
    0.0671720     0.247278     0.258972      3.63130     -69.6318     0.231445
    0.0650060     0.232990     0.239755      3.61487     -69.8426      15.4745
    0.0721880     0.258409     0.265386      6.45798     -69.1759      1.14217
    0.0698790     0.238799     0.257753      6.48672     -69.1304      20.6652
    0.0619880     0.238990    0.0371300      131.816     -68.1076      56.4042
     0.108218     0.199395    0.0581800      131.814     -69.8904      61.9765
     0.108897     0.197224    0.0382130      141.015     -68.0941      65.5578
     0.124402     0.176600    0.0406230      141.014     -69.9941      67.5236
     0.144988     0.167905    0.0507450      141.014     -69.8743      69.4126
     0.213647     0.137299    0.0846360      141.015     -69.4594      75.7244
     0.245293     0.125010     0.107751      141.017     -68.2251      78.6548
    0.0527820     0.233689     0.306280      17.5712     -64.7295      320.844
    0.0494110     0.278184     0.318489      17.5613     -65.6084      337.594
    0.0485910     0.282777     0.319740      17.5602     -65.5772      339.355
    0.0502430     0.300101     0.319570      17.5548     -65.4935      348.351
    0.0519590     0.305514     0.297635      17.5458     -65.6185      2.36281
    0.0519530     0.288823     0.258822      17.5383     -65.9723      14.5549
    0.0461080     0.300495     0.261477      17.5355     -64.7122      18.1826
    0.0445140     0.253951     0.194231      17.5280     -65.3913      31.6731
    0.0437310     0.227234     0.151961      17.5225     -64.6351      40.9189
    0.0590760     0.199434     0.227610      3.67012     -65.3794      314.245
    0.0534040     0.265424     0.288309      3.65347     -65.2402      330.483
    0.0516350     0.310831     0.329443      3.63987     -64.2225      342.246
    0.0539770     0.306200     0.322842      3.63334     -65.1005      346.830
    0.0473970     0.316063     0.329415      3.62258     -65.0066      354.967
    0.0535290     0.322190     0.329899      3.60394     -64.4146      8.53070
    0.0591960     0.310508     0.317793      3.60240     -65.0904      10.0212
    0.0613170     0.290890     0.293774      3.58753     -65.0420      21.4392
    0.0657100     0.239666     0.237134      3.56894     -65.0616      37.2906
    0.0517530     0.167756     0.139959      6.37146     -64.7095      305.836
    0.0522300     0.247314     0.227635      6.39277     -64.7430      322.633
    0.0518250     0.268413     0.254082      6.40624     -65.3715      330.667
    0.0553660     0.303682     0.302588      6.43920     -65.8518      350.290
    0.0479090     0.324471     0.323999      6.44113     -64.5690      351.902
    0.0520800     0.329004     0.340333      6.46986     -64.2942      7.63733
    0.0520820     0.315107     0.332912      6.48527     -64.4179      16.2659
    0.0618060     0.283247     0.306427      6.49767     -65.3605      24.3282
    0.0640700     0.253009     0.282938      6.51335     -65.2250      34.3604
    0.0838080     0.249230    0.0846850      131.827     -63.4951      60.7440
    0.0938850     0.237475    0.0804820      131.824     -64.8524      61.1801
    0.0973590     0.238843    0.0880970      131.826     -64.1202      61.7730
     0.103604     0.240915    0.0901450      131.827     -63.7753      61.8043
     0.103604     0.237654    0.0939940      131.827     -63.7434      62.3726
     0.105454     0.226077    0.0845790      131.823     -65.5015      62.4145
     0.110110     0.227817    0.0919390      131.825     -64.7542      62.9370
     0.114881     0.222813    0.0884270      131.824     -65.4673      63.0211
     0.110110     0.224463    0.0958490      131.826     -64.7202      63.5375
     0.111057     0.221916     0.107754      131.828     -63.9533      64.7180
     0.151146     0.189039    0.0854520      141.020     -64.1877      70.4246
     0.187894     0.169057    0.0804210      141.017     -66.7432      71.8616
     0.177458     0.172683    0.0946830      141.019     -64.9041      72.5189
     0.179133     0.166739     0.109558      141.020     -63.9517      74.0086
     0.187899     0.161063     0.107101      141.020     -64.7774      74.4259
     0.202380     0.148348     0.120371      141.020     -64.6396      76.4710
     0.227192     0.141344     0.118954      141.019     -65.4735      77.1799
     0.207977     0.134210     0.134752      141.020     -64.4874      78.6993
    0.0325300     0.312104     0.383004      17.5717     -60.2052      326.289
    0.0284510     0.383648     0.375829      17.5471     -60.4508     0.218338
    0.0311420     0.374842     0.346522      17.5402     -60.6538      9.28174
    0.0258610     0.331048     0.261810      17.5261     -60.3237      28.6356
    0.0265210     0.323683     0.251661      17.5251     -60.4109      30.2655
    0.0239750     0.184217    0.0801130      17.5124     -61.4754      55.2032
    0.0283610     0.311824     0.338467      3.66605     -60.1916      325.664
    0.0256040     0.324937     0.348326      3.65561     -61.2670      332.494
    0.0328300     0.386692     0.400198      3.62385     -60.2582      354.254
    0.0306740     0.390643     0.398713      3.60594     -60.0083      5.43553
    0.0321820     0.357609     0.358497      3.58175     -60.3289      21.2240
    0.0329400     0.351434     0.351008      3.57731     -60.1559      24.0722
    0.0282310     0.236253     0.205146      6.36483     -60.5882      311.078
    0.0252290     0.296534     0.270692      6.37888     -60.0715      321.224
    0.0249710     0.334742     0.316080      6.39712     -60.4529      331.110
    0.0289690     0.368551     0.364888      6.43428     -61.4150      349.527
    0.0257010     0.376381     0.379004      6.44968     -61.3358      357.148
    0.0400550     0.220463     0.266080      6.55005     -60.4141      51.8510
    0.0938860     0.234382     0.126959      131.833     -61.2899      65.1676
     0.103602     0.220409     0.149900      131.836     -60.5137      67.7593
    0.0790860     0.252361    0.0537280      141.021     -60.6952      63.6652
    0.0933250     0.243804    0.0637700      141.022     -60.6151      64.9676
     0.172240     0.117580     0.188985      141.024     -60.2166      82.2085
    0.0258540     0.190525     0.306894      17.5847     -59.6547      303.339
    0.0245910     0.311611     0.386709      17.5731     -59.7003      324.773
    0.0297740     0.372525     0.419581      17.5649     -58.8098      337.492
    0.0265070     0.383169     0.404637      17.5567     -59.8018      347.832
    0.0308300     0.150317     0.187413      3.69828     -59.0710      296.602
    0.0279370     0.226920     0.260054      3.68621     -59.7741      308.854
    0.0318750     0.377719     0.396830      3.64211     -59.6282      342.711
    0.0298440     0.393055     0.403355      3.61336     -59.9795     0.811478
    0.0331980     0.396409     0.410395      6.47752     -59.5328      10.3298
    0.0314000     0.394489     0.409486      6.47992     -59.5469      11.4623
    0.0332620     0.350149     0.379454      6.51342     -59.5385      27.9894
    0.0350560     0.293291     0.332188      6.53530     -59.6405      40.4076
    0.0315570     0.322315    0.0522570      131.830     -59.4795      53.8672
    0.0429110     0.304332    0.0674240      131.830     -59.9558      56.0603
    0.0501100     0.297588    0.0838570      131.833     -59.2725      57.8310
    0.0599020     0.280861    0.0965070      131.833     -59.7564      59.7827
    0.0706010     0.267894     0.111876      131.835     -59.6469      61.7589
    0.0798110     0.253952     0.127897      131.836     -59.5298      63.8286
    0.0670180     0.272213    0.0453290      141.022     -59.3602      61.9929
     0.107420     0.236315    0.0798960      141.023     -59.7834      66.6571
     0.122842     0.216761     0.108820      141.024     -58.8678      69.8765
     0.131533     0.205573     0.120921      141.024     -58.7697      71.3862
     0.152637     0.193778     0.126561      141.024     -59.4004      72.5958
     0.157382     0.167479     0.153819      141.025     -59.1666      76.0991
     0.170550     0.152810     0.161698      141.024     -59.7796      77.7664
    0.0227080     0.245988     0.374534      17.5893     -54.6541      305.139
    0.0233070     0.296705     0.399729      17.5819     -56.4813      315.119
    0.0233260     0.368568     0.440901      17.5730     -56.4570      328.373
    0.0233220     0.426204     0.472640      17.5654     -55.2453      338.940
    0.0233100     0.440029     0.456435      17.5559     -56.1284      349.914
    0.0227100     0.461072     0.453264      17.5483     -55.2199      358.693
    0.0214990     0.463288     0.408857      17.5331     -53.7748      15.2790
    0.0203470     0.426125     0.356798      17.5277     -54.9639      22.2325
    0.0158820     0.361904     0.266251      17.5181     -55.6205      35.1232
    0.0143330     0.195106    0.0652840      17.5043     -56.3334      59.7789
    0.0252590     0.223747     0.262066      3.70254     -54.8915      302.221
    0.0245160     0.284823     0.320659      3.69514     -54.4367      309.904
    0.0233090     0.365158     0.393494      3.67189     -55.8348      325.594
    0.0249450     0.392895     0.417557      3.66032     -56.2402      332.846
    0.0246140     0.422506     0.442741      3.64623     -56.2241      341.433
    0.0245200     0.467037     0.483346      3.63396     -54.2954      348.841
    0.0244300     0.480894     0.489735      3.60963     -54.0189      1.75709
    0.0245790     0.480514     0.488844      3.60795     -54.0231      2.64468
    0.0242050     0.454085     0.454358      3.58102     -54.2412      17.1822
    0.0229230     0.419418     0.416442      3.56977     -55.1012      24.2203
    0.0185760     0.292263     0.251996      6.34408     -54.1446      310.036
    0.0198000     0.380152     0.350355      6.37127     -54.4138      324.440
    0.0229290     0.432901     0.412545      6.39528     -54.3324      335.600
    0.0251510     0.437933     0.427854      6.42024     -56.1146      345.360
    0.0252090     0.447775     0.445558      6.43944     -56.3452      353.489
    0.0257870     0.482243     0.497782      6.48285     -53.5036      11.1754
    0.0252070     0.444380     0.460510      6.48356     -56.0296      12.0898
    0.0236760     0.396009     0.426269      6.51644     -56.3645      26.9479
    0.0230740     0.373232     0.412243      6.53675     -54.9693      35.6117
    0.0216300     0.266794     0.317598      6.56277     -55.7152      51.4741
    0.0193340     0.371953    0.0649120      131.839     -53.8601      53.1621
    0.0249150     0.350542    0.0614500      131.835     -56.1540      53.6191
    0.0300570     0.338614     0.103931      131.842     -53.8877      57.4549
    0.0351350     0.303483     0.123273      131.841     -55.5228      60.5243
    0.0405860     0.277221     0.136915      131.841     -56.7303      62.9377
    0.0470430     0.255872     0.173502      131.845     -55.4472      66.4982
    0.0552470     0.235929     0.188292      131.846     -55.8538      68.6699
    0.0641120     0.216857     0.207779      131.847     -55.7122      71.0227
    0.0751460     0.183737     0.240038      131.849     -55.4681      74.9911
    0.0366870     0.305749    0.0403220      141.024     -56.1204      60.2523
    0.0416440     0.297010    0.0574760      141.025     -55.3859      61.9636
    0.0450090     0.279822    0.0776550      141.026     -55.2501      64.1988
    0.0476570     0.261050    0.0990720      141.026     -55.1026      66.5739
    0.0569530     0.253215     0.101606      141.026     -55.6982      67.1613
    0.0639660     0.232071     0.124870      141.027     -55.5301      69.7951
    0.0779830     0.208224     0.150245      141.027     -55.3419      72.6844
    0.0872140     0.194983     0.163961      141.028     -55.2380      74.2560
    0.0970920     0.168982     0.201603      141.029     -53.7577      77.6329
     0.114334     0.139686     0.224250      141.029     -54.1680      80.7312
    0.0221160     0.392348     0.497169      17.5837     -50.5118      319.929
    0.0239730     0.499658     0.538111      17.5639     -50.7611      342.702
    0.0245810     0.518508     0.532816      17.5563     -50.7271      350.535
    0.0227240     0.518745     0.499293      17.5454     -51.2452      1.64894
    0.0221000     0.503112     0.453808      17.5354     -51.4897      11.9393
    0.0191920     0.481580     0.408980      17.5275     -51.3702      20.3119
    0.0214600     0.411086     0.442601      3.68236     -50.7594      323.002
    0.0235750     0.465942     0.493038      3.66875     -50.0507      331.348
    0.0237870     0.484472     0.479820      3.56527     -50.5296      23.1428
    0.0178550     0.405583     0.370011      6.35803     -50.9724      321.911
    0.0268050     0.517320     0.535275      6.48929     -50.7455      13.0226
    0.0253450     0.459523     0.493810      6.52696     -51.0898      28.0341
    0.0218120     0.388358     0.437522      6.56060     -50.0310      42.2712
    0.0240240     0.357555     0.105655      131.845     -51.9610      56.7770
    0.0286200     0.334126     0.145429      131.850     -50.8176      60.4069
    0.0341150     0.320038     0.161612      131.851     -50.7261      62.0538
    0.0389110     0.284662     0.205818      131.855     -50.0172      66.3057
    0.0411680     0.271613     0.214300      131.855     -50.4136      67.4883
    0.0513690     0.198105     0.276525      131.858     -50.9097      74.9399
    0.0233120     0.335970    0.0591510      141.028     -50.7410      60.6868
    0.0252400     0.319075    0.0791370      141.029     -50.6234      62.6552
    0.0293770     0.305113    0.0898310      141.029     -51.1085      63.9053
    0.0367910     0.284718     0.101943      141.028     -52.1511      65.5675
    0.0433740     0.264407     0.124585      141.029     -52.0049      67.8996
    0.0504570     0.253467     0.136518      141.029     -51.9264      69.1326
    0.0197880     0.309801     0.448132      17.5933     -49.4930      307.469
    0.0232790     0.431273     0.525783      17.5809     -49.5439      324.338
    0.0164370     0.483983     0.389672      17.5206     -49.2287      26.6264
    0.0128310     0.405711     0.279064      17.5089     -49.1882      40.2592
    0.0160140     0.239098     0.281414      3.71500     -49.9531      299.519
    0.0196030     0.359450     0.396447      3.69923     -49.3460      313.289
    0.0259630     0.527714     0.547221      3.64499     -49.1465      343.944
    0.0268690     0.530906     0.547863      3.63678     -49.6458      347.894
    0.0266440     0.539066     0.550138      3.61773     -49.9521      357.088
    0.0261620     0.548434     0.553088      3.59683     -49.0472      6.80234
    0.0251430     0.547000     0.551045      3.59481     -49.0580      7.76006
    0.0147120     0.366564     0.320997      6.33325     -48.5724      312.772
    0.0230990     0.494428     0.470581      6.38838     -49.7338      335.839
    0.0246200     0.536819     0.525507      6.41956     -49.4603      347.696
    0.0261830     0.558726     0.557006      6.44308     -48.7958      356.256
    0.0278970     0.555896     0.560942      6.45924     -49.0641      1.92093
    0.0177930     0.103144     0.175408      6.60948     -49.2332      75.3739
    0.0162120     0.405495    0.0747330      131.845     -49.8333      52.8542
    0.0205450     0.389079    0.0958550      131.847     -49.7288      54.9045
    0.0440720     0.225487     0.265733      131.859     -49.6433      72.5694
    0.0545990     0.109118     0.363734      131.863     -49.3884      84.0358
    0.0542240     0.231992     0.184967      141.033     -48.8993      72.5634
    0.0631040     0.226916     0.185302      141.032     -49.4242      72.8941
    0.0610980     0.191448     0.216168      141.033     -49.7500      76.3344
    0.0158800     0.292775     0.461830      17.6026     -44.0382      300.773
    0.0215030     0.421147     0.554337      17.5930     -44.0164      314.658
    0.0245640     0.488278     0.592736      17.5848     -44.3484      323.951
    0.0251220     0.592768     0.632616      17.5656     -43.9360      343.171
    0.0258610     0.600900     0.631839      17.5629     -43.9181      345.679
    0.0252060     0.611188     0.589579      17.5461     -44.6910     0.586884
    0.0239650     0.599596     0.547720      17.5362     -44.8756      9.52138
    0.0214160     0.598574     0.523082      17.5286     -43.6787      16.0969
    0.0175360     0.537524     0.431130      17.5176     -44.8154      26.9982
    0.0133110     0.490312     0.356088      17.5080     -43.9185      36.4488
    0.0143400     0.321260     0.364437      3.71804     -45.1560      304.409
    0.0189190     0.427567     0.466358      3.70521     -43.6263      314.756
    0.0220360     0.488733     0.521611      3.68726     -44.6607      324.246
    0.0251670     0.547392     0.575538      3.67281     -43.7208      331.973
    0.0275410     0.560669     0.583111      3.65479     -45.6619      339.956
    0.0291190     0.601404     0.616210      3.63068     -44.9684      350.926
    0.0302000     0.593358     0.603152      3.61428     -46.1266      358.208
    0.0302440     0.606768     0.612968      3.60277     -45.1107      3.06522
    0.0294340     0.598693     0.602702      3.59550     -45.4756      6.33316
    0.0277490     0.565614     0.559825      3.56291     -45.0676      20.7369
    0.0150360     0.431971     0.388439      6.33978     -46.4313      318.489
    0.0207570     0.523742     0.492564      6.37161     -45.9035      331.862
    0.0244010     0.578912     0.552708      6.38498     -43.8203      337.823
    0.0260800     0.611953     0.598182      6.41553     -43.9802      347.966
    0.0275430     0.629858     0.631830      6.45351     -43.7525     0.199478
    0.0291120     0.609667     0.625131      6.48513     -44.4287      10.4097
    0.0291750     0.588136     0.616638      6.51545     -43.7138      20.3380
    0.0267620     0.544545     0.577448      6.52503     -45.7173      24.4581
    0.0225210     0.472871     0.521214      6.55982     -45.2544      37.5964
    0.0156910     0.350264     0.414239      6.59387     -44.8344      53.1194
    0.0129610     0.383293     0.160020      131.859     -44.7674      59.0826
    0.0162120     0.372093     0.163618      131.858     -45.5594      59.7419
    0.0181550     0.343181     0.182216      131.858     -46.7017      62.0230
    0.0205460     0.329201     0.238109      131.867     -42.8055      65.2781
    0.0231300     0.302844     0.226188      131.861     -46.4651      66.1754
    0.0262550     0.279880     0.259075      131.865     -45.4624      68.8009
    0.0285960     0.242242     0.296183      131.867     -45.2483      72.3739
    0.0305660     0.218647     0.309747      131.867     -45.9769      74.3406
    0.0315560     0.166536     0.356558      131.869     -45.6783      79.1469
    0.0310460     0.137721     0.380970      131.870     -45.5143      81.7455
    0.0173000     0.315578     0.128076      141.033     -45.6859      65.6509
    0.0190270     0.299226     0.136990      141.033     -46.6283      66.8242
    0.0213120     0.291880     0.171412      141.036     -43.5232      68.7412
    0.0238660     0.280054     0.162423      141.034     -45.9849      68.9401
    0.0258670     0.268063     0.175202      141.034     -45.9108      70.1046
    0.0300090     0.255390     0.188512      141.035     -45.8326      71.3222
    0.0359510     0.227529     0.217097      141.035     -45.6614      73.9559
    0.0336440     0.214984     0.233959      141.036     -45.0721      75.2453
    0.0351470     0.198166     0.250508      141.036     -44.9706      76.7790
    0.0344190     0.182393     0.269899      141.037     -44.3708      78.2874
    0.0265080     0.576591     0.666059      17.5812     -40.1590      330.145
    0.0277990     0.616441     0.667733      17.5696     -41.2610      340.352
    0.0291100     0.659486     0.668040      17.5565     -40.5540      351.742
    0.0284250     0.665698     0.652581      17.5497     -40.5915      357.457
    0.0265250     0.655044     0.619055      17.5422     -41.3352      3.75943
    0.0191900     0.606949     0.495997      17.5174     -40.0630      24.7856
    0.0252050     0.529180     0.564183      3.69414     -40.1538      323.015
    0.0304120     0.618168     0.641413      3.65797     -40.9826      339.452
    0.0313170     0.653107     0.655818      3.59216     -41.4101      6.58360
    0.0223650     0.569703     0.532425      6.35838     -41.1670      330.063
    0.0268790     0.641271     0.619430      6.39705     -40.5764      343.112
    0.0315980     0.674658     0.675215      6.45116     -40.3895      359.670
    0.0316160     0.637795     0.663930      6.51076     -40.5462      17.9163
    0.0154770     0.379982     0.192826      131.865     -42.0663      60.8977
    0.0244700     0.325511     0.266064      131.872     -40.3967      66.5446
    0.0286160     0.108191     0.448192      131.879     -40.8409      84.5600
    0.0172400     0.330917     0.145250      141.036     -41.8058      65.8501
    0.0195010     0.321112     0.159993      141.037     -41.2752      66.9229
    0.0218580     0.309819     0.172245      141.037     -41.2120      67.9387
    0.0335920     0.210093     0.266820      141.039     -41.6004      76.3841
    0.0350850     0.210670     0.273708      141.039     -40.6612      76.5007
    0.0169820     0.285573     0.479844      17.6102     -38.5122      296.629
    0.0233340     0.507154     0.632016      17.5914     -39.8419      320.019
    0.0239740     0.651001     0.569962      17.5277     -39.7130      15.6613
    0.0144280     0.520993     0.364509      17.5015     -38.9320      39.4185
    0.0144980     0.354860     0.401255      3.72793     -39.6434      303.473
    0.0203410     0.465576     0.505668      3.70940     -39.9160      315.027
    0.0284640     0.605456     0.632923      3.67120     -39.7657      333.923
    0.0318580     0.671886     0.687871      3.63540     -39.3006      348.956
    0.0323700     0.683875     0.694675      3.61886     -39.2481      355.505
    0.0321390     0.678982     0.683721      3.59919     -39.7036      3.33282
    0.0299500     0.655579     0.650637      3.56732     -39.4256      15.9837
    0.0161410     0.450206     0.393636      6.30964     -39.4948      312.591
    0.0299230     0.663946     0.647707      6.41097     -39.9184      347.623
    0.0325800     0.694366     0.701685      6.46762     -38.6853      4.59235
    0.0291860     0.597277     0.639925      6.54840     -38.9039      29.6513
    0.0246840     0.513976     0.569436      6.57655     -39.5053      40.1570
    0.0167440     0.397071     0.467388      6.60850     -38.7778      53.4088
    0.0126460     0.436774     0.173102      131.868     -37.9118      57.7471
    0.0185390     0.393948     0.218649      131.871     -38.0732      61.4860
    0.0214080     0.348578     0.249437      131.872     -39.7409      64.7756
    0.0267360     0.306540     0.296678      131.875     -39.1457      68.5828
    0.0295780     0.284852     0.321750      131.877     -38.6584      70.5262
    0.0320690     0.249855     0.348075      131.878     -39.2418      73.2600
    0.0315580     0.190719     0.401405      131.881     -38.9460      78.0907
    0.0244840     0.310018     0.197741      141.039     -38.0038      68.9135
    0.0264510     0.286108     0.212290      141.039     -39.2277      70.5597
    0.0299380     0.258862     0.233107      141.039     -39.9969      72.6361
    0.0321210     0.256373     0.249740      141.040     -38.1675      73.2443
    0.0358920     0.188198     0.309395      141.041     -38.7046      78.6055
    0.0197920     0.355958     0.550348      17.6110     -34.7679      300.594
    0.0284490     0.485240     0.649847      17.6034     -33.6553      311.476
    0.0318800     0.594273     0.702050      17.5871     -36.2639      326.442
    0.0332420     0.699425     0.752577      17.5713     -34.5105      340.708
    0.0361170     0.707269     0.727973      17.5611     -36.2148      348.528
    0.0339720     0.742833     0.727153      17.5500     -34.4958      357.215
    0.0332440     0.731413     0.681984      17.5391     -35.2019      5.60201
    0.0284410     0.711897     0.624593      17.5267     -34.8732      15.1712
    0.0222220     0.654404     0.515653      17.5095     -33.7041      28.8822
    0.0149190     0.549692     0.384380      17.4993     -35.9618      39.5332
    0.0167240     0.431529     0.478518      3.73003     -34.3022      306.824
    0.0255780     0.473548     0.518526      3.72420     -33.9783      310.485
    0.0284080     0.584550     0.622198      3.70267     -33.5950      321.674
    0.0351280     0.643964     0.673877      3.67925     -35.1213      331.577
    0.0398530     0.681387     0.706250      3.66377     -35.0796      337.931
    0.0436090     0.699160     0.717772      3.64417     -36.3128      345.550
    0.0419260     0.740467     0.754162      3.62906     -34.1737      351.244
    0.0412100     0.748149     0.753112      3.60109     -34.2803      1.48750
    0.0385780     0.729763     0.730060      3.58570     -35.2792      7.39194
    0.0371280     0.711206     0.707838      3.57350     -35.8983      12.1821
    0.0224070     0.528026     0.469156      6.30654     -34.4258      316.011
    0.0308660     0.641368     0.602933      6.35775     -36.1920      332.542
    0.0375190     0.689216     0.660608      6.38234     -35.6652      340.301
    0.0365060     0.742879     0.724182      6.40730     -33.5495      348.037
    0.0418900     0.744099     0.748874      6.46273     -34.7942      3.19965
    0.0431110     0.709118     0.730067      6.49994     -35.9319      13.7827
    0.0401370     0.722534     0.749936      6.51517     -33.5006      17.7890
    0.0352470     0.647133     0.693530      6.55766     -33.7142      30.5896
    0.0293120     0.555034     0.610938      6.57803     -36.4993      38.8169
    0.0191790     0.397941     0.476542      6.62657     -33.5060      56.8645
    0.0126440     0.472025     0.180439      131.873     -33.0655      56.9063
    0.0162100     0.445590     0.208222      131.876     -33.2903      59.0432
    0.0197500     0.405562     0.237207      131.876     -34.8560      61.7764
    0.0240250     0.395456     0.254804      131.878     -34.1043      62.8751
    0.0267370     0.351202     0.301653      131.882     -33.9003      66.4815
    0.0305630     0.339578     0.316589      131.883     -33.4989      67.4991
    0.0325810     0.277403     0.352662      131.882     -36.0400      71.7510
    0.0346250     0.266699     0.359562      131.882     -36.3509      72.5260
    0.0341130     0.192230     0.426650      131.886     -35.9971      78.3351
    0.0281430     0.132683     0.499786      131.892     -32.9071      82.9510
    0.0168140     0.369263     0.160131      141.040     -34.8347      65.0194
    0.0196080     0.342698     0.172886      141.039     -36.8501      66.5618
    0.0232440     0.350442     0.192988      141.042     -33.0720      67.0101
    0.0259120     0.318088     0.202679      141.040     -36.2886      68.7253
    0.0286290     0.292162     0.229831      141.041     -36.1564      70.8261
    0.0307880     0.280188     0.257584      141.043     -33.9736      72.2076
    0.0336760     0.267159     0.248902      141.041     -36.8977      72.6450
    0.0352210     0.248472     0.289273      141.043     -33.8183      74.6286
    0.0367710     0.214545     0.304020      141.042     -36.1939      76.8669
    0.0360060     0.190039     0.345283      141.045     -33.5337      78.9931
    0.0245890     0.356901     0.564356      17.6149     -31.2757      298.845
    0.0361220     0.574696     0.719932      17.5985     -31.1657      318.296
    0.0445250     0.686295     0.780766      17.5841     -30.7685      331.328
    0.0429600     0.787324     0.742858      17.5416     -30.6760      3.34956
    0.0414210     0.776774     0.719982      17.5375     -31.2770      6.38000
    0.0279310     0.677111     0.533314      17.5083     -31.4987      28.9254
    0.0175460     0.572490     0.387033      17.4935     -31.0962      41.9979
    0.0452440     0.653818     0.688812      3.69504     -30.1899      326.056
    0.0481170     0.727795     0.753906      3.66823     -30.2379      336.747
    0.0513130     0.770274     0.787512      3.64076     -30.5473      346.837
    0.0518930     0.783221     0.797895      3.63284     -30.1310      349.652
    0.0510620     0.792572     0.793516      3.58903     -30.2326      4.94464
    0.0471350     0.772006     0.768708      3.57499     -31.1826      10.1413
    0.0405760     0.546084     0.560857      1.03375     -30.9786      315.041
    0.0600380     0.756480     0.765805     0.972291     -31.0197      344.268
    0.0584500     0.761105     0.765152     0.901348     -31.1775      14.0107
    0.0454010     0.600396     0.601075     0.846546     -30.7314      39.5884
    0.0317950     0.622962     0.567979      6.31850     -30.7641      322.733
    0.0415380     0.693024     0.650547      6.34984     -31.2101      332.330
    0.0468720     0.753803     0.727792      6.39036     -31.3177      343.869
    0.0520040     0.796502     0.785743      6.42745     -30.0130      354.056
    0.0509060     0.753032     0.780267      6.51533     -30.9021      17.4056
    0.0461660     0.711134     0.752478      6.54702     -30.3200      26.2909
    0.0379330     0.632335     0.687221      6.57661     -31.1939      35.7125
    0.0136590     0.485395     0.183274      131.876     -31.0853      56.6044
    0.0276640     0.403518     0.270391      131.882     -31.3943      63.0999
    0.0330900     0.383653     0.299989      131.885     -30.3044      64.9375
    0.0378220     0.130937     0.520143      131.895     -30.5333      83.1343
    0.0178430     0.387353     0.161327      141.041     -32.0228      64.4177
    0.0213010     0.382254     0.172659      141.042     -31.1916      65.0413
    0.0292280     0.353193     0.209655      141.043     -30.2585      67.4689
    0.0374570     0.309041     0.250661      141.044     -30.8477      70.6244
    0.0441220     0.233215     0.323540      141.046     -30.8924      76.1207
    0.0432620     0.191089     0.363375      141.046     -30.6962      79.1336
    0.0477790     0.750958     0.818308      17.5764     -28.5151      338.009
    0.0453450     0.789428     0.803058      17.5600     -29.4852      350.027
    0.0346390     0.742614     0.617626      17.5154     -29.0895      22.4345
    0.0194770     0.348098     0.401754      3.74920     -29.7063      297.370
    0.0314980     0.545892     0.590710      3.72410     -28.6143      313.268
    0.0396210     0.611292     0.651339      3.71013     -28.8118      319.846
    0.0530220     0.813571     0.817073      3.59764     -28.5830      1.62849
    0.0288750     0.383388     0.400321      1.05604     -28.6107      299.576
    0.0545870     0.708865     0.720354     0.998342     -29.2544      332.083
    0.0622430     0.802759     0.810022     0.947370     -29.1483      353.371
    0.0621320     0.806111     0.811936     0.928187     -29.3402      1.24393
    0.0545770     0.710298     0.711713     0.862271     -28.6196      28.5938
    0.0315840     0.408416     0.407441     0.815884     -29.9957      57.7721
    0.0520340     0.803290     0.807176      6.46198     -29.6974      3.09058
    0.0517690     0.790368     0.807426      6.49246     -29.5558      11.0732
    0.0277310     0.497545     0.574344      6.62354     -28.5021      51.3185
    0.0177410     0.480991     0.208608      131.880     -28.7553      57.8302
    0.0231310     0.462428     0.235349      131.882     -28.0288      59.5290
    0.0378220     0.358931     0.330879      131.888     -29.5372      66.9783
    0.0423320     0.327271     0.362466      131.890     -29.4009      69.3335
    0.0452360     0.287225     0.395699      131.891     -29.8857      72.1513
    0.0440760     0.196030     0.489278      131.898     -27.8701      78.7560
    0.0251160     0.369792     0.204658      141.044     -28.3788      66.6424
    0.0329140     0.340693     0.238024      141.045     -27.8623      68.8559
    0.0416310     0.279139     0.296124      141.046     -28.3553      73.1593
    0.0432610     0.257677     0.312464      141.046     -29.0338      74.5898
    0.0278020     0.374355     0.600733      17.6206     -24.4539      297.277
    0.0398930     0.599458     0.762893      17.6043     -25.0456      315.815
    0.0477700     0.691346     0.813429      17.5927     -25.7023      325.856
    0.0494420     0.763235     0.844873      17.5810     -25.4855      335.144
    0.0510740     0.840064     0.848300      17.5590     -24.8563      351.007
    0.0494190     0.849774     0.827089      17.5494     -24.8947      357.597
    0.0453260     0.845359     0.766113      17.5315     -24.1124      9.76508
    0.0391180     0.794533     0.679079      17.5193     -25.8705      18.6946
    0.0306520     0.719396     0.555190      17.5028     -25.3771      31.0891
    0.0180980     0.599035     0.397396      17.4891     -26.2645      43.3451
    0.0208830     0.416777     0.469701      3.74734     -26.3473      301.173
    0.0347760     0.531366     0.579999      3.73525     -24.1674      309.225
    0.0440260     0.672433     0.709507      3.70154     -26.3328      324.165
    0.0503420     0.760610     0.790580      3.68059     -24.0448      332.641
    0.0540470     0.776247     0.801792      3.66705     -25.8004      337.489
    0.0570870     0.815359     0.834038      3.64603     -25.5336      344.873
    0.0596310     0.850096     0.861675      3.62410     -24.2684      352.155
    0.0596450     0.845754     0.849622      3.59947     -25.5440     0.466568
    0.0510770     0.854529     0.854236      3.58636     -24.3809      4.55844
    0.0572390     0.842423     0.837607      3.57164     -24.6631      9.48488
    0.0362210     0.422098     0.438678      1.05272     -23.5983      300.390
    0.0489550     0.669179     0.681982      1.01346     -26.4245      323.828
    0.0563960     0.726347     0.738052      1.00208     -23.5891      327.673
    0.0697940     0.803361     0.812704     0.975222     -23.8822      339.017
    0.0680160     0.834378     0.841837     0.951890     -25.0860      348.882
    0.0701800     0.844231     0.849606     0.924234     -25.7595      359.964
    0.0682610     0.829515     0.831681     0.879481     -23.8251      15.7873
    0.0638910     0.760543     0.761301     0.855865     -24.7049      26.6214
    0.0543970     0.633165     0.631902     0.820662     -23.7515      42.0516
    0.0389270     0.507984     0.506254     0.808503     -25.3863      52.0870
    0.0376610     0.681032     0.623241      6.31390     -25.4017      324.000
    0.0456010     0.753075     0.708077      6.34591     -25.6393      333.255
    0.0525730     0.831768     0.806643      6.39475     -24.7148      346.441
    0.0563480     0.829077     0.809678      6.40809     -26.0272      349.610
    0.0594290     0.852388     0.849773      6.44799     -25.1390      359.710
    0.0583100     0.834983     0.844849      6.47668     -26.2449      6.86349
    0.0577300     0.815234     0.840449      6.51180     -25.5206      15.7987
    0.0535780     0.746803     0.791428      6.55498     -25.7684      27.4733
    0.0451730     0.701192     0.756089      6.57744     -25.2370      33.8726
    0.0133170     0.548610     0.174464      131.881     -23.0644      54.3224
    0.0181540     0.521872     0.202375      131.883     -23.5675      56.2525
    0.0235780     0.485979     0.228351      131.884     -25.5878      58.4340
    0.0300600     0.468223     0.266322      131.889     -23.0466      60.4084
    0.0367290     0.410498     0.313836      131.891     -24.9665      64.1881
    0.0423330     0.398164     0.333210      131.893     -23.9892      65.2574
    0.0476590     0.318917     0.389000      131.894     -26.9457      70.3492
    0.0507570     0.305494     0.399478      131.894     -27.2081      71.2539
    0.0494980     0.210120     0.505663      131.902     -23.8481      78.0323
    0.0383650     0.138852     0.557917      131.903     -24.4860      82.6769
    0.0206450     0.477519     0.119920      141.044     -22.8639      59.9472
    0.0225220     0.431881     0.161710      141.044     -24.4996      62.9281
    0.0258100     0.410837     0.185131      141.045     -24.4087      64.4642
    0.0292390     0.388330     0.209692      141.046     -24.3117      66.0826
    0.0344200     0.346437     0.241290      141.046     -26.3659      68.6995
    0.0399320     0.316550     0.267722      141.046     -26.9907      70.7121
    0.0468040     0.304422     0.284557      141.047     -26.1810      71.6691
    0.0503830     0.256414     0.336383      141.048     -25.2232      75.0516
    0.0531830     0.223613     0.361397      141.048     -26.2028      77.1923
    0.0503860     0.187449     0.392912      141.049     -26.4210      79.6149
    0.0477840     0.626339     0.794855      17.6061     -21.1612      315.752
    0.0511020     0.754783     0.871170      17.5916     -20.2856      328.153
    0.0580700     0.846257     0.901369      17.5738     -20.0510      341.197
    0.0445250     0.843667     0.717504      17.5169     -20.0621      19.2788
    0.0619060     0.816229     0.843139      3.67181     -20.0835      335.928
    0.0642730     0.853439     0.872661      3.64833     -20.9251      343.907
    0.0671410     0.875403     0.890027      3.63423     -20.4110      348.493
    0.0835590     0.887520     0.886291      3.58414     -20.8208      4.54004
    0.0738010     0.857808     0.859694     0.877469     -21.3845      14.2370
    0.0681710     0.823699     0.824001     0.853143     -20.3069      22.7058
    0.0663410     0.898462     0.895460      6.44828     -20.1429    0.0426180
    0.0622360     0.842545     0.875575      6.53017     -20.1520      19.9775
    0.0583760     0.805446     0.849012      6.55341     -20.0294      25.9974
    0.0147470     0.558148     0.174408      131.882     -21.4405      54.0438
    0.0507570     0.389125     0.356485      131.896     -21.8246      66.2426
    0.0676800     0.286559     0.460689      131.903     -20.5268      73.2388
    0.0533120     0.123829     0.595666      131.908     -20.1945      83.6093
    0.0213450     0.487113     0.116557      141.044     -21.4616      59.5461
    0.0416710     0.443647     0.168166      141.046     -20.9227      62.7607
    0.0550490     0.356635     0.260464      141.048     -20.9176      68.7392
    0.0599440     0.323160     0.289599      141.049     -21.8517      70.8838
    0.0691700     0.255921     0.356087      141.050     -21.5711      75.3371
    0.0305180     0.387355     0.626191      17.6243     -18.8076      296.323
    0.0545730     0.888466     0.895535      17.5594     -19.5384      350.991
    0.0528050     0.898697     0.852819      17.5429     -19.6276      1.79753
    0.0494440     0.872723     0.760001      17.5216     -18.5478      15.8165
    0.0320530     0.755764     0.574487      17.4982     -19.2092      32.6514
    0.0193120     0.609934     0.380631      17.4810     -18.5861      47.0777
    0.0217470     0.364838     0.422895      3.76179     -19.2071      294.894
    0.0403710     0.523389     0.575122      3.74426     -18.8173      306.099
    0.0487580     0.673175     0.715564      3.71762     -19.0023      318.663
    0.0541310     0.745950     0.781401      3.69725     -19.9133      326.698
    0.0659720     0.908394     0.910687      3.59582     -18.6873     0.450790
    0.0476270     0.515564     0.531014      1.04191     -19.3113      305.679
    0.0718950     0.833796     0.842666     0.970855     -19.8393      338.337
    0.0724010     0.861606     0.869353     0.957589     -19.6278      343.230
    0.0740680     0.904720     0.909155     0.915645     -19.1467      358.206
    0.0743290     0.896409     0.899251     0.893211     -19.4604      6.59665
    0.0600020     0.685221     0.683018     0.809758     -19.0332      40.2214
    0.0441390     0.509818     0.506204     0.781509     -18.5024      55.0672
    0.0478530     0.738441     0.678812      6.31165     -19.7671      325.549
    0.0531370     0.786584     0.732695      6.32649     -18.5244      330.083
    0.0563780     0.836846     0.796912      6.36041     -19.8953      338.668
    0.0614260     0.903553     0.887382      6.41777     -18.6552      352.906
    0.0680990     0.892361     0.908261      6.49190     -18.9987      10.4739
    0.0205490     0.555268     0.197502      131.886     -18.3255      55.0151
    0.0271860     0.533153     0.218727      131.888     -19.1182      56.4917
    0.0341170     0.503677     0.256281      131.891     -18.4193      58.7695
    0.0417550     0.465746     0.295251      131.894     -18.8585      61.3826
    0.0585670     0.368767     0.398980      131.901     -17.9042      68.0756
    0.0669610     0.216336     0.533655      131.908     -18.1983      77.8244
    0.0307780     0.479891     0.137241      141.045     -18.9525      60.5286
    0.0504580     0.415498     0.212361      141.048     -17.9927      65.1058
    0.0513940     0.411003     0.215730      141.048     -18.3225      65.3720
    0.0640410     0.274189     0.349992      141.051     -19.1650      74.2835
    0.0682060     0.196122     0.425095      141.052     -18.4988      79.2435
    0.0252140     0.407818     0.647784      17.6249     -16.4818      297.060
    0.0391160     0.620953     0.813199      17.6131     -13.5344      311.635
    0.0414500     0.824389     0.925730      17.5878     -14.6763      331.939
    0.0477810     0.869446     0.942169      17.5795     -14.1259      337.791
    0.0437700     0.909758     0.941080      17.5672     -14.4989      345.993
    0.0414440     0.936436     0.913792      17.5508     -14.5205      356.575
    0.0406300     0.915412     0.835016      17.5324     -16.2845      8.42116
    0.0367810     0.887981     0.755619      17.5157     -14.1061      19.0992
    0.0265380     0.814053     0.641770      17.5021     -15.3780      28.8083
    0.0170980     0.656889     0.423361      17.4806     -13.5363      45.4388
    0.0487360     0.910198     0.925798      3.65286     -15.1084      346.849
    0.0522780     0.925735     0.933308      3.62794     -15.8944      354.702
    0.0545260     0.938810     0.942931      3.61741     -14.4954      357.744
    0.0543170     0.917986     0.910143      3.57908     -15.6272      9.72166
    0.0592850     0.905991     0.892337      3.56045     -14.4297      15.2661
    0.0532970     0.780128     0.751964      3.51153     -16.2728      32.2509
    0.0389640     0.725646     0.692863      3.49576     -16.0633      38.0791
    0.0299630     0.584655     0.543660      3.46700     -15.9734      50.3090
    0.0184360     0.425735     0.378484      3.44465     -15.3197      62.0302
    0.0475200     0.576175     0.590712      1.03281     -16.1618      309.084
    0.0659600     0.815176     0.824988     0.982945     -14.6890      330.656
    0.0672000     0.901479     0.907898     0.942713     -16.2631      346.559
    0.0663260     0.939614     0.943127     0.905732     -14.4827      358.249
    0.0702770     0.931300     0.934024     0.894213     -15.5537      3.09131
    0.0683330     0.919922     0.920340     0.861517     -13.6788      13.1552
    0.0583880     0.880516     0.879576     0.839639     -13.6202      21.1415
    0.0541820     0.727374     0.724840     0.807384     -16.4462      37.7177
    0.0426350     0.630502     0.626424     0.780275     -13.9220      47.4876
    0.0406890     0.748209     0.683665      6.30076     -15.5963      323.747
    0.0411350     0.869518     0.827490      6.35669     -15.3234      338.615
    0.0445100     0.902686     0.875255      6.39159     -16.4794      346.920
    0.0501100     0.929850     0.906837      6.40268     -13.9139      349.831
    0.0568020     0.932384     0.934785      6.46168     -15.5550      3.37018
    0.0531780     0.919786     0.933919      6.48844     -15.6699      9.60899
    0.0483380     0.903285     0.923766      6.50266     -16.4433      12.9888
    0.0460540     0.864803     0.900317      6.53617     -16.2446      21.1505
    0.0428620     0.877863     0.838858      6.36394     -15.6119      340.361
    0.0143990     0.588293     0.169804      131.885     -16.1376      52.9767
    0.0218250     0.561396     0.205614      131.888     -15.4639      55.0954
    0.0286220     0.529180     0.240826      131.891     -15.9146      57.3551
    0.0330950     0.507154     0.266056      131.893     -15.8318      58.9284
    0.0356840     0.443854     0.336577      131.899     -15.3088      63.3353
    0.0411720     0.406103     0.384015      131.903     -13.1862      65.9919
    0.0446580     0.358980     0.417164      131.903     -16.1351      68.8557
    0.0520170     0.288882     0.485458      131.908     -15.3014      73.3592
    0.0417520     0.199474     0.562832      131.911     -14.9696      78.8930
    0.0206410     0.493006     0.142873      141.047     -13.8519      60.2770
    0.0271470     0.470431     0.167430      141.048     -14.1009      61.7925
    0.0329030     0.454131     0.179591      141.048     -15.7358      62.7381
    0.0374540     0.431999     0.207766      141.049     -14.6268      64.3248
    0.0407600     0.401247     0.238572      141.049     -15.1849      66.3117
    0.0458540     0.371576     0.268640      141.050     -15.4082      68.2304
    0.0532260     0.333793     0.300992      141.050     -16.9718      70.5744
    0.0580170     0.307803     0.328436      141.051     -16.5239      72.2618
    0.0579620     0.258348     0.381602      141.052     -14.9615      75.4117
    0.0532220     0.148947     0.476960      141.053     -15.8940      82.1323
    0.0494430     0.729015     0.889279      17.6046     -10.5905      319.622
    0.0519960     0.868347     0.955909      17.5841     -10.8534      334.898
    0.0519750     0.956295     0.940625      17.5533     -10.9626      354.953
    0.0461310     0.943567     0.847084      17.5279     -10.7741      10.8709
    0.0311820     0.800617     0.605478      17.4949     -10.9280      33.2149
    0.0221030     0.414616     0.473190      3.76820     -10.6548      296.163
    0.0495130     0.722909     0.765197      3.72266     -10.5784      319.050
    0.0527390     0.807045     0.841888      3.70109     -10.4873      327.202
    0.0561700     0.895938     0.919499      3.66766     -10.3843      338.522
    0.0609280     0.963169     0.968465      3.61173     -10.0646      355.752
    0.0540130     0.896559     0.903459     0.907095     -10.4262      338.608
    0.0642480     0.957644     0.961368     0.865817     -10.3757      353.185
    0.0617860     0.949059     0.949428     0.815747     -10.1947      10.4959
    0.0519770     0.839445     0.783262      6.32310     -10.7918      330.921
    0.0543520     0.908319     0.868265      6.36258     -10.7857      340.728
    0.0588690     0.950677     0.926441      6.40052     -10.1690      349.674
    0.0606450     0.961438     0.949415      6.42912     -10.7459      356.146
    0.0584280     0.958360     0.965961      6.47434     -10.5873      6.40062
    0.0566000     0.928430     0.952965      6.51243     -10.9080      15.1927
    0.0557160     0.858982     0.905268      6.56032     -10.5014      26.8232
    0.0523890     0.844651     0.893685      6.56623     -10.9357      28.3635
    0.0258140     0.519201     0.275028      131.896     -10.2505      58.6468
    0.0300630     0.487408     0.310325      131.899     -10.1348      60.8053
    0.0346290     0.459812     0.339176      131.901     -10.3115      62.6296
    0.0446590     0.389561     0.408562      131.905     -10.8888      67.1546
    0.0513750     0.338818     0.458443      131.908     -10.4269      70.3550
    0.0195820     0.468038     0.180864      141.049     -10.4119      62.1959
    0.0231900     0.452855     0.196080      141.049     -11.0170      63.1725
    0.0271510     0.434056     0.214016      141.049     -11.9434      64.3628
    0.0313980     0.416067     0.235275      141.050     -11.2074      65.5639
    0.0407870     0.380720     0.273508      141.051     -10.7389      67.8386
    0.0494020     0.339510     0.312348      141.052     -11.9111      70.4115
    0.0346630     0.499615     0.732306      17.6237     -9.18768      301.498
    0.0545480     0.925282     0.970227      17.5717     -9.66002      343.249
    0.0494250     0.967480     0.942039      17.5504     -9.23262      356.712
    0.0406740     0.903635     0.760379      17.5127     -9.75834      20.6072
    0.0186630     0.648359     0.402665      17.4769     -9.29413      47.6101
    0.0350230     0.568652     0.620839      3.75068     -9.70083      306.497
    0.0436630     0.691662     0.736600      3.73030     -9.16715      315.867
    0.0594310     0.938757     0.954263      3.64337     -9.73407      346.119
    0.0647400     0.960710     0.955080      3.57717     -9.98669      6.09242
    0.0593530     0.941162     0.928014      3.55289     -9.66217      13.3750
    0.0308000     0.592233     0.605324     0.977237     -9.30798      308.117
    0.0445440     0.738534     0.749317     0.952415     -9.15309      319.908
    0.0610360     0.909866     0.916280     0.901377     -9.26682      339.882
    0.0634530     0.963505     0.964729     0.829675     -9.78126      5.24800
    0.0578180     0.895219     0.893695     0.783543     -9.81160      22.0712
    0.0495650     0.784915     0.781654     0.749729     -9.44071      35.5907
    0.0385000     0.643839     0.639413     0.723571     -9.18156      47.9977
    0.0472660     0.823848     0.763264      6.31250     -9.37302      328.391
    0.0443250     0.663004     0.742272      6.63021     -9.11055      46.5394
    0.0129670     0.587567     0.198229      131.890     -9.39303      53.9048
    0.0169810     0.570354     0.220500      131.892     -8.77913      55.1723
    0.0214140     0.550874     0.244170      131.894     -8.43339      56.5563
    0.0394660     0.446897     0.355225      131.902     -9.43476      63.5071
    0.0482750     0.383974     0.418243      131.906     -9.48331      67.5386
    0.0162360     0.487846     0.162223      141.048     -8.83703      60.9350
    0.0360000     0.408279     0.248927      141.051     -8.86202      66.1154
    0.0450960     0.370881     0.288741      141.052     -8.39066      68.4771
    0.0522570     0.325827     0.334457      141.053     -8.21936      71.2670
    0.0422180     0.458847     0.703962      17.6268     -5.92711      298.170
    0.0645020     0.602951     0.814374      17.6185     -4.18522      307.795
    0.0732400     0.886970     0.978921      17.5857     -4.62527      334.030
    0.0692620     0.916389     0.987051      17.5795     -4.56074      338.180
    0.0702490     0.960812     0.987402      17.5665     -4.49071      346.582
    0.0673180     0.984619     0.959456      17.5508     -4.93803      356.376
    0.0572290     0.943955     0.814944      17.5178     -4.91335      16.8432
    0.0502780     0.921009     0.773305      17.5116     -5.04490      20.8556
    0.0391330     0.768178     0.545950      17.4861     -4.12434      38.8796
    0.0233510     0.630495     0.372951      17.4731     -4.31573      50.1489
    0.0293490     0.373453     0.433558      3.76765     -4.07010      292.539
    0.0541280     0.624769     0.674262      3.73850     -6.39582      309.865
    0.0659020     0.745035     0.786627      3.71616     -4.78219      319.218
    0.0771310     0.851890     0.883518      3.68722     -4.81803      329.798
    0.0797730     0.878575     0.907056      3.67796     -4.52893      332.889
    0.0793410     0.955212     0.970371      3.63782     -5.27368      345.706
    0.0810270     0.959453     0.973593      3.63472     -5.16035      346.635
    0.0846790     0.986668     0.991255      3.60533     -3.98155      355.254
    0.0835050     0.982447     0.981503      3.58765     -6.29745     0.844223
    0.0812430     0.958463     0.943201      3.54179     -4.40564      14.1600
    0.0474540     0.563617     0.576461     0.974279     -4.08774      305.026
    0.0618660     0.756831     0.766810     0.943685     -4.50382      320.195
    0.0726500     0.870940     0.878323     0.914082     -4.46255      331.907
    0.0743590     0.926935     0.932581     0.892629     -5.17099      340.092
    0.0805290     0.977630     0.980505     0.855891     -5.70807      353.084
    0.0787770     0.983639     0.983874     0.817479     -4.75696      5.35696
    0.0743240     0.969242     0.968719     0.804815     -5.52878      10.3530
    0.0691930     0.920611     0.918663     0.779410     -6.41342      20.2699
    0.0634310     0.843931     0.840329     0.748784     -5.20104      30.9863
    0.0625990     0.780016     0.709267      6.28786     -4.84072      322.376
    0.0704650     0.903565     0.854390      6.34144     -4.88634      336.283
    0.0780690     0.940078     0.900289      6.36431     -4.15315      341.789
    0.0792390     0.969781     0.946571      6.40354     -6.41177      350.638
    0.0866050     0.988668     0.983328      6.44537     -4.73568    0.0969700
    0.0863530     0.980461     0.983113      6.46355     -6.43629      4.08543
    0.0826340     0.948322     0.973410      6.51416     -5.83707      15.5899
    0.0770810     0.914306     0.950493      6.53862     -6.47484      21.3529
    0.0798810     0.971199     0.946542      6.40025     -5.41493      349.958
    0.0154860     0.610850     0.176814      131.889     -6.45785      52.3580
    0.0226910     0.610033     0.181779      131.889     -3.46174      52.4121
    0.0325860     0.547256     0.252595      131.895     -6.50198      56.8608
    0.0434990     0.511175     0.294471      131.899     -5.82649      59.3161
    0.0546080     0.503451     0.305500      131.900     -3.89437      59.7997
    0.0662460     0.427001     0.384121      131.905     -5.52504      64.8066
    0.0766940     0.410489     0.402622      131.906     -4.10573      65.8142
    0.0846450     0.364819     0.447128      131.909     -4.21471      68.6657
    0.0862690     0.277049     0.526551      131.913     -4.99022      74.0296
    0.0648050     0.200702     0.587232      131.915     -7.17530      78.6546
    0.0212660     0.523694     0.127788      141.047     -3.75083      58.5221
    0.0284910     0.492616     0.162548      141.048     -4.93222      60.6302
    0.0390690     0.473560     0.184517      141.049     -4.21056      61.8624
    0.0503340     0.425426     0.236079      141.051     -5.32890      64.9961
    0.0609340     0.400582     0.262512      141.051     -5.23514      66.5651
    0.0734650     0.358157     0.306148      141.052     -5.40059      69.2124
    0.0825520     0.327279     0.337278      141.053     -5.28428      71.1026
    0.0896420     0.292727     0.371269      141.054     -5.15428      73.1918
    0.0945250     0.252996     0.409290      141.054     -5.00499      75.5649
    0.0790800     0.111489     0.537257      141.056     -2.85307      83.7280
     0.100386     0.718389     0.894804      17.6094    -0.887008      316.218
     0.107328     0.942935     0.998001      17.5751    -0.303863      341.002
    0.0901310     0.972739     0.863304      17.5244    -0.984522      12.4830
    0.0554620     0.798553     0.582758      17.4886    -0.849012      36.6728
    0.0953410     0.787898     0.826023      3.70637    -0.956123      322.371
     0.107221     0.853443     0.885195      3.68786    -0.934291      329.009
     0.112351     0.892148     0.919250      3.67419   -0.0112320      333.447
     0.118077     0.994755     0.998425      3.60283   -0.0813430      355.373
     0.117809     0.973312     0.958948      3.54523    -0.775372      12.4821
    0.0779670     0.643151     0.654456     0.957989    -0.535635      310.329
    0.0983810     0.781261     0.790305     0.933402    -0.961883      321.758
     0.109468     0.901576     0.907684     0.898941    -0.989978      334.855
     0.127850     0.976008     0.979066     0.859882    -0.990171      348.319
     0.126686     0.984802     0.987222     0.851239    -0.593431      350.910
     0.120145     0.980592     0.979038     0.791246    -0.215530      10.6591
     0.101338     0.845268     0.840764     0.735245    -0.918891      31.8882
    0.0143880     0.651660     0.129748      131.877     -1.81586      49.2659
    0.0213990     0.634195     0.152161      131.880    -0.671457      50.4950
    0.0400320     0.585552     0.212560      131.885     -1.57904      54.0785
    0.0619800     0.535979     0.270470      131.890    -0.320046      57.4238
    0.0218740     0.534060     0.116198      141.047     -1.84674      57.7298
    0.0306640     0.515660     0.137606      141.048     -1.45399      58.9452
    0.0416110     0.496405     0.159692      141.048     -1.70493      60.2426
    0.0521390     0.476056     0.182624      141.049     -1.62838      61.5742
    0.0639490     0.454485     0.206510      141.050     -1.87076      62.9881
     0.108809     0.380642     0.285260      141.052     -1.59354      67.6367
     0.122845     0.351913     0.314702      141.053     -1.16245      69.3798
    0.0742460     0.483201     0.725587      17.6263     0.875446      298.974
     0.106188     0.905605     0.990964      17.5840     0.459565      335.130
     0.102658     0.983711     0.990232      17.5606     0.578472      350.118
    0.0969670     0.998335     0.942296      17.5414     0.909982      1.91733
    0.0762440     0.911695     0.747511      17.5064     0.330548      24.0070
    0.0298100     0.603810     0.337402      17.4700     0.173323      52.7057
    0.0521650     0.450824     0.507913      3.75967     0.476037      296.991
    0.0820450     0.636546     0.685165      3.73631     0.317472      309.747
     0.117108     0.946003     0.964713      3.64909     0.165481      341.429
     0.120643     0.988267     0.995690      3.61458     0.198685      351.870
     0.119742     0.996229     0.990569      3.57346     0.407616      3.93369
     0.125648     0.999072     0.999461     0.822469     0.919715      359.316
     0.115815     0.928527     0.925197     0.759990    0.0767930      21.4706
    0.0860150     0.720682     0.714776     0.705347     0.396917      43.6707
    0.0300480     0.609470     0.182860      131.882     0.228126      52.2288
    0.0507490     0.564122     0.237702      131.887     0.120109      55.4537
    0.0751380     0.500921     0.308211      131.893      1.96862      59.5633
    0.0879160     0.467473     0.344575      131.895      1.81760      61.7779
     0.100000     0.441579     0.372322      131.897      1.09846      63.5179
     0.111996     0.411471     0.402972      131.899      1.20579      65.4200
    0.0791720     0.427126     0.234669      141.051      1.78815      64.4379
    0.0945850     0.402339     0.261043      141.051      1.88128      65.9958
     0.135950     0.315239     0.350110      141.053      1.88460      71.3655
    0.0563560     0.464045     0.707869      17.6266      6.27101      297.503
    0.0868140     0.676475     0.866635      17.6131      4.43527      312.507
    0.0969690     0.832814     0.960148      17.5960      4.89226      326.376
    0.0935330     0.931516     0.996659      17.5781      5.12910      338.737
    0.0868120     0.999229     0.944355      17.5418      4.69221      1.54892
    0.0824640     0.978254     0.871331      17.5253      5.33396      11.7594
    0.0712590     0.939923     0.794940      17.5128      6.36452      19.7077
    0.0554610     0.794159     0.574976      17.4875      4.78781      37.4532
    0.0291440     0.613031     0.347572      17.4704      3.56498      52.2462
    0.0375350     0.399017     0.456561      3.76099      5.77987      293.471
    0.0716080     0.612160     0.660938      3.73697      5.61253      307.768
    0.0871710     0.765984     0.804657      3.70833      5.73682      320.074
    0.0911590     0.850097     0.881264      3.68646      4.92107      328.293
    0.0955050     0.875002     0.903514      3.67866      4.40563      331.099
    0.0955990     0.931554     0.951764      3.65395      5.69107      338.880
     0.112257     0.991337     0.996864      3.60905      4.88115      352.750
     0.114028     0.993953     0.998394      3.60561      4.29026      353.861
     0.113895     0.999542     0.995952      3.58033      4.00008      1.35403
     0.107924     0.972403     0.956145      3.53956      4.68621      13.3569
    0.0676340     0.616005     0.626874     0.952797      4.28457      308.068
    0.0851790     0.842696     0.849266     0.904566      5.80934      327.569
    0.0974720     0.924583     0.928769     0.875362      6.10212      337.877
     0.108502     0.966498     0.968919     0.852390      6.25596      345.595
     0.108514     0.984237     0.985606     0.837858      6.14029      350.469
    0.0974410     0.997926     0.996942     0.802504      4.37808      3.32607
     0.104456     0.980330     0.977684     0.776074      6.34023      10.7249
     0.100407     0.901929     0.897344     0.738904      4.26591      25.5209
    0.0897970     0.852199     0.846684     0.720846      5.56581      31.4183
    0.0151090     0.627273     0.150285      131.885      5.95730      50.0713
    0.0240350     0.599861     0.186148      131.889      5.51242      52.1866
    0.0356930     0.568718     0.224497      131.892      5.35311      54.4512
    0.0495080     0.534664     0.264790      131.896      5.20419      56.8506
    0.0655290     0.520778     0.284559      131.898      3.08320      58.1021
    0.0806120     0.489467     0.319505      131.900      2.92449      60.2136
    0.0964990     0.404408     0.404417      131.906      5.40143      65.3962
     0.108233     0.340123     0.466640      131.910      5.63259      69.3815
     0.111068     0.242168     0.554861      131.914      5.71192      75.3053
    0.0921640     0.134313     0.644473      131.918      4.73658      81.7486
    0.0207140     0.518085     0.127896      141.047      5.00818      58.0571
    0.0307130     0.506141     0.144568      141.048      3.43204      59.0927
    0.0408120     0.470451     0.182728      141.049      4.86392      61.2606
    0.0560640     0.435683     0.220329      141.050      5.32034      63.4577
    0.0703030     0.399121     0.259388      141.051      5.45868      65.7734
    0.0848880     0.394927     0.266520      141.051      3.85149      66.2445
     0.100982     0.351310     0.311012      141.052      4.34007      68.9028
     0.110186     0.298063     0.362910      141.053      5.19014      72.0598
     0.115755     0.219424     0.438363      141.055      4.83634      76.8078
     0.100983     0.185624     0.468034      141.055      5.61371      78.7246
    0.0528200     0.724296     0.892772      17.6072      9.65763      316.682
    0.0598900     0.787505     0.930995      17.6004      9.41840      322.327
    0.0626490     0.899508     0.982571      17.5833      9.28700      334.846
    0.0554470     0.990838     0.954856      17.5476      9.79275      357.791
    0.0469880     0.899988     0.732014      17.5051      9.55600      25.0115
    0.0209910     0.636359     0.377623      17.4728      8.74284      50.4301
    0.0231640     0.357323     0.415078      3.76157      8.65291      290.842
    0.0699830     0.977314     0.984361      3.61395      9.76161      350.416
    0.0701880     0.989258     0.990248      3.59505      9.59279      356.122
    0.0695320     0.990203     0.985651      3.57755      9.99460      1.28154
    0.0641080     0.975330     0.961268      3.54695      9.42178      10.5285
    0.0365640     0.519962     0.530918     0.952770      9.65393      301.455
    0.0526620     0.725470     0.733708     0.923472      9.26296      316.884
    0.0611170     0.861432     0.866907     0.891276      8.82040      330.093
    0.0675900     0.981251     0.981698     0.825046      9.81943      352.049
    0.0675910     0.989099     0.987300     0.791142      9.86306      3.17830
    0.0486330     0.789902     0.719046      6.30659      9.21996      322.751
    0.0572450     0.973014     0.944637      6.41034      8.86827      348.583
    0.0646680     0.988810     0.974154      6.44254      9.38013      355.892
    0.0614150     0.984850     0.992497      6.49375      8.66731      7.39911
    0.0604130     0.965926     0.984197      6.51761      9.53295      12.9148
    0.0624870     0.886776     0.931100      6.57494      9.19748      26.6318
    0.0526130     0.949659     0.912177      6.38859      9.80190      343.527
    0.0147360     0.604579     0.172295      131.880      8.11904      51.2864
    0.0197420     0.550119     0.233006      131.885      9.69247      54.8704
    0.0335930     0.496793     0.296735      131.890      9.06234      58.7254
    0.0400320     0.442786     0.353750      131.894      9.53543      62.2469
    0.0470380     0.428531     0.370354      131.896      9.03700      63.2748
    0.0565370     0.370547     0.426464      131.899      9.80010      66.8688
    0.0612940     0.287136     0.506777      131.904      9.27780      72.1486
    0.0627000     0.209813     0.574173      131.907      9.28400      76.8294
    0.0464230     0.125209     0.642970      131.909      9.04060      81.8788
    0.0184020     0.498668     0.142197      141.047      8.34328      58.7744
    0.0250940     0.460841     0.181918      141.048      9.47398      61.0921
    0.0320940     0.436103     0.208114      141.049      9.89875      62.6459
    0.0383310     0.415853     0.231036      141.049      9.64707      64.0198
    0.0467740     0.390940     0.257472      141.050      9.74290      65.6112
    0.0599570     0.288070     0.362283      141.053      9.80833      72.0547
    0.0599620     0.206533     0.439896      141.054      9.79104      77.0075
    0.0346690     0.487242     0.721926      17.6243      10.1705      299.101
    0.0581230     0.963514     0.985946      17.5654      10.2515      346.563
    0.0536470     0.980117     0.889582      17.5304      10.0511      8.49870
    0.0376470     0.824114     0.620080      17.4927      10.0308      33.9079
    0.0404950     0.628175     0.674443      3.73011      10.0001      309.185
    0.0485110     0.776520     0.812465      3.70065      10.3086      321.565
    0.0561360     0.844252     0.873698      3.68167      10.4384      328.488
    0.0568620     0.922098     0.941484      3.65170      10.1922      338.608
    0.0638150     0.958641     0.970779      3.62970      10.2103      345.533
    0.0710430     0.927345     0.930433     0.861259      10.3591      339.575
    0.0668270     0.978560     0.975729     0.774178      10.3922      8.40340
    0.0611360     0.941161     0.936779     0.746438      10.0912      18.1127
    0.0549030     0.842867     0.836663     0.709745      10.3283      31.6604
    0.0552320     0.858790     0.799042      6.33431      10.0587      330.174
    0.0540740     0.929056     0.885571      6.37407      10.5141      340.055
    0.0267250     0.507757     0.280492      131.888      10.1243      57.7418
    0.0521380     0.345888     0.302978      141.051      10.2463      68.3869
    0.0560170     0.301696     0.348042      141.052      10.0860      71.1718
    0.0560090     0.200639     0.444355      141.054      10.1438      77.3164
    0.0285020     0.485716     0.714513      17.6227      14.0494      299.270
    0.0391560     0.684705     0.854879      17.6075      16.0321      314.567
    0.0478100     0.798705     0.921581      17.5944      16.3801      325.397
    0.0572340     0.900119     0.963476      17.5774      15.7587      337.989
    0.0572470     0.965901     0.942716      17.5513      15.8145      355.170
    0.0503030     0.969328     0.915293      17.5417      15.7532      1.31090
    0.0528230     0.949046     0.839120      17.5239      15.0934      12.7561
    0.0414630     0.876480     0.710679      17.5053      15.9908      25.4012
    0.0340110     0.824390     0.628427      17.4951      14.3841      32.6104
    0.0181340     0.642279     0.393417      17.4758      15.2838      49.0830
    0.0209350     0.341504     0.396213      3.75343      16.0060      290.075
    0.0343570     0.557417     0.605002      3.73394      14.6871      304.553
    0.0331670     0.743053     0.779285      3.70166      14.6149      319.484
    0.0369730     0.819301     0.847669      3.67868      16.0338      327.685
    0.0429690     0.904578     0.923205      3.64956      14.6553      338.171
    0.0515090     0.912016     0.927964      3.64145      16.0402      340.449
    0.0622390     0.946064     0.955000      3.61993      15.6294      347.415
    0.0623020     0.967895     0.969190      3.59607      15.0699      354.895
    0.0611150     0.969903     0.964298      3.57423      15.3815      1.52806
    0.0546070     0.938938     0.921064      3.53436      16.1964      13.7488
    0.0333840     0.543346     0.552648     0.933610      15.9698      303.777
    0.0475310     0.742376     0.748860     0.902170      15.5404      319.744
    0.0579560     0.905242     0.908232     0.859616      13.5645      337.662
    0.0643790     0.907826     0.910174     0.850941      15.3857      339.276
    0.0603330     0.970587     0.970210     0.813293      13.7217      353.240
    0.0617980     0.970070     0.967361     0.776887      14.6875      4.56393
    0.0598760     0.919694     0.914615     0.735220      16.4463      17.6657
    0.0548940     0.874529     0.868529     0.715959      13.5281      26.7322
    0.0482060     0.810083     0.803118     0.695673      14.9265      33.7437
    0.0321770     0.623775     0.615263     0.658142      16.3944      50.0867
    0.0448240     0.789013     0.721489      6.31412      14.7098      324.107
    0.0433990     0.870539     0.816221      6.34717      14.0193      333.118
    0.0409690     0.926521     0.888571      6.38681      15.3149      342.861
    0.0422770     0.962248     0.941018      6.42667      14.9493      352.297
    0.0482650     0.967514     0.952722      6.44176      15.1250      355.791
    0.0547520     0.964251     0.967129      6.48254      15.5108      5.22829
    0.0587780     0.929461     0.953483      6.53023      15.3921      16.4592
    0.0574190     0.900943     0.936501      6.55577      14.1005      22.5285
    0.0415660     0.948419     0.915901      6.40007      13.6347      346.109
    0.0158520     0.553829     0.197687      131.879      15.8349      52.7579
    0.0235690     0.529460     0.231637      131.882      15.0754      54.8329
    0.0330820     0.505492     0.254342      131.883      16.0204      56.2696
    0.0417380     0.467298     0.304679      131.888      14.7452      59.3655
    0.0482600     0.448318     0.320556      131.889      15.6692      60.4212
    0.0539470     0.403413     0.371713      131.893      14.9876      63.6537
    0.0592400     0.331285     0.446259      131.898      14.4110      68.5049
    0.0647910     0.319180     0.452198      131.898      15.5919      69.0384
    0.0684210     0.205714     0.556045      131.903      15.1689      76.2642
    0.0213320     0.455591     0.170125      141.047      14.1540      60.3449
    0.0265130     0.443232     0.179286      141.047      15.2176      60.9041
    0.0351570     0.414339     0.212458      141.048      14.9936      62.9300
    0.0408200     0.397841     0.228645      141.048      15.3986      63.9347
    0.0450310     0.364324     0.265409      141.049      15.1925      66.2067
    0.0458970     0.350484     0.279683      141.049      15.2475      67.0998
    0.0450450     0.298442     0.330507      141.050      15.7950      70.3440
    0.0424580     0.287485     0.342705      141.051      15.4982      71.1035
    0.0433010     0.235552     0.393765      141.052      15.3645      74.4010
    0.0407820     0.195410     0.432145      141.053      15.1839      76.9220
    0.0361640     0.465381     0.686077      17.6202      19.7557      298.605
    0.0537110     0.797893     0.910891      17.5915      19.5054      326.816
    0.0346720     0.773282     0.572509      17.4926      19.9827      35.6259
    0.0605620     0.914694     0.925442      3.64044      19.5504      344.764
    0.0648430     0.935088     0.940256      3.62319      19.4042      350.336
    0.0678910     0.944540     0.938529      3.58791      19.9685      1.34001
    0.0679950     0.943016     0.934154      3.57883      19.8508      4.22240
    0.0660420     0.929147     0.913001      3.55522      19.3568      11.7265
    0.0637280     0.888564     0.864349      3.52851      19.6275      20.4058
    0.0544850     0.798272     0.763501      3.49275      19.4919      32.9241
    0.0439820     0.653691     0.609138      3.45853      19.4779      46.8547
    0.0649790     0.944052     0.943615      3.60029      19.6938      355.825
    0.0670780     0.947224     0.938946      3.57532      19.2639      3.70270
    0.0559760     0.851864     0.822698      3.50629      19.6379      26.1244
    0.0531220     0.819479     0.786556      3.49354      19.1875      30.6257
    0.0205750     0.417169     0.363826      3.42088      19.1662      64.6261
    0.0252520     0.428814     0.479036      3.74608      19.2187      296.178
    0.0439580     0.684761     0.722199      3.71007      19.1893      315.726
    0.0551960     0.871798     0.890788      3.65563      19.2175      336.459
    0.0657300     0.942617     0.945312      3.60546      19.1365      352.818
    0.0624430     0.922592     0.904741      3.53935      19.3559      13.5679
    0.0448180     0.721246     0.756040      3.69760      19.0867      318.999
    0.0654630     0.918256     0.927679      3.62143      19.7907      345.985
    0.0685920     0.946611     0.942867      3.58002      19.6616      359.127
    0.0673010     0.944018     0.934983      3.56304      19.6442      4.45407
    0.0642020     0.914286     0.895331      3.53058      19.9513      14.7592
    0.0603200     0.679932     0.687030     0.952302      19.8350      315.589
    0.0728510     0.825058     0.829096     0.917222      19.4917      330.314
    0.0787830     0.888680     0.882578     0.770585      19.6995      20.2229
    0.0489570     0.723013     0.728865     0.894001      19.3637      319.334
    0.0602000     0.831921     0.835194     0.862198      19.9761      331.514
    0.0644080     0.878089     0.879964     0.844042      19.9562      338.214
    0.0619770     0.854455     0.847982     0.708192      19.9389      25.4447
    0.0353470     0.600671     0.591859     0.651814      19.0412      51.2510
    0.0513420     0.871119     0.824823      6.36570      19.7692      337.149
    0.0505670     0.897389     0.858566      6.38391      19.7740      341.763
    0.0606440     0.947845     0.936153      6.44851      19.0307      357.396
    0.0638720     0.942751     0.942765      6.47555      19.6713      3.81714
    0.0611600     0.851484     0.892368      6.56719      19.0239      26.3597
    0.0281300     0.510919     0.228775      131.879      19.0288      54.7888
    0.0335950     0.475486     0.266142      131.882      19.6079      57.2050
    0.0513600     0.407513     0.342986      131.888      19.2905      62.1777
    0.0558890     0.350673     0.398124      131.892      19.8086      65.9348
    0.0606100     0.320564     0.428745      131.894      19.6337      68.0077
    0.0177840     0.462412     0.134094      141.044      19.6206      58.1425
    0.0206280     0.457884     0.141301      141.044      19.2891      58.5906
    0.0237680     0.442710     0.156420      141.045      19.7022      59.5400
    0.0335650     0.416506     0.187489      141.046      19.4601      61.4859
    0.0390710     0.387725     0.216677      141.046      19.9302      63.3497
    0.0432270     0.381692     0.225059      141.047      19.6040      63.8670
    0.0549720     0.342556     0.265980      141.048      19.7658      66.4935
    0.0579100     0.328288     0.280569      141.048      19.8249      67.4395
    0.0461700     0.685987     0.843335      17.6037      20.5225      316.120
    0.0608360     0.915155     0.939158      17.5654      20.2303      345.468
    0.0590010     0.932069     0.931212      17.5579      20.2385      350.539
    0.0572350     0.941599     0.883390      17.5400      20.5930      2.31715
    0.0545940     0.933580     0.847387      17.5311      20.4881      8.21501
    0.0445730     0.876648     0.729846      17.5112      20.5542      21.8282
    0.0197920     0.659441     0.426868      17.4809      20.8013      46.1179
    0.0669950     0.937669     0.938578      3.60983      20.3861      354.375
    0.0587880     0.878471     0.853272      3.52514      20.2399      21.5320
    0.0611230     0.929224     0.933763      3.61585      20.5137      350.728
    0.0639930     0.936792     0.926974      3.57029      20.6346      5.13936
    0.0600590     0.902134     0.880742      3.53240      20.0536      17.3375
    0.0455430     0.767461     0.730655      3.48003      20.3968      35.8009
    0.0351360     0.630508     0.585086      3.44968      20.0863      48.5950
    0.0400990     0.632225     0.672175      3.71735      20.4048      311.650
    0.0480690     0.808449     0.834010      3.67533      20.6162      328.950
    0.0617750     0.906741     0.918373      3.63321      20.0969      343.703
    0.0686460     0.937396     0.935225      3.59001      20.9576      357.366
    0.0662550     0.941972     0.933533      3.57001      20.0927      3.79414
    0.0327070     0.521838     0.567512      3.72869      20.4107      303.017
    0.0417170     0.677429     0.714625      3.70459      20.1161      315.417
    0.0528160     0.805443     0.831533      3.67200      20.3668      328.431
    0.0600510     0.859773     0.879204      3.65204      20.3450      335.597
    0.0687860     0.937056     0.937361      3.59284      20.6102      354.935
    0.0793410     0.890070     0.891522     0.884763      20.6423      341.076
    0.0829030     0.916688     0.916753     0.866422      20.7500      347.300
    0.0835300     0.937190     0.935045     0.835015      20.9419      357.627
    0.0835470     0.934878     0.931187     0.811555      20.7451      5.60443
    0.0813200     0.922103     0.917378     0.794674      20.6065      11.3618
    0.0690130     0.800885     0.793104     0.738171      20.4881      31.9633
    0.0604590     0.761054     0.752765     0.727553      20.3468      36.4396
    0.0327780     0.587139     0.594717     0.913245      20.8421      308.183
    0.0651740     0.940173     0.938461     0.792501      20.2102      355.710
    0.0668700     0.936090     0.932344     0.759529      20.2121      6.87767
    0.0668500     0.929544     0.925381     0.752441      20.3908      9.26004
    0.0519400     0.792819     0.785438     0.688802      20.9176      32.6298
    0.0452520     0.793933     0.733700      6.33092      20.7573      327.593
    0.0553030     0.920366     0.894452      6.41466      20.9322      349.249
    0.0655870     0.903456     0.924313      6.52276      20.9480      15.3719
    0.0548430     0.798044     0.847258      6.58516      20.9993      31.7692
    0.0467190     0.702672     0.767821      6.61912      20.6692      41.8525
    0.0133030     0.552722     0.169113      131.873      20.1824      51.0585
    0.0177330     0.520971     0.198510      131.875      21.4958      52.9697
    0.0222610     0.506417     0.222461      131.878      20.6632      54.4657
    0.0394540     0.438623     0.304501      131.885      20.0482      59.7263
    0.0458420     0.407232     0.337586      131.887      20.1731      61.9172
    0.0291920     0.416107     0.183919      141.045      20.1644      61.2817
    0.0467320     0.362811     0.243042      141.047      20.0336      65.0380
    0.0278330     0.448651     0.661712      17.6179      23.8573      298.184
    0.0429390     0.639717     0.799794      17.6042      24.5546      313.654
    0.0494610     0.744266     0.859816      17.5918      25.3796      324.485
    0.0511210     0.847933     0.901990      17.5740      25.1921      338.481
    0.0511150     0.894198     0.902626      17.5603      24.7934      348.332
    0.0494760     0.912815     0.859441      17.5411      24.7111      1.51167
    0.0469840     0.875877     0.769632      17.5238      26.3423      13.5503
    0.0398680     0.827198     0.677716      17.5094      26.0068      24.0167
    0.0305420     0.750007     0.560786      17.4957      25.5553      34.7385
    0.0186220     0.622614     0.398108      17.4826      26.3497      47.0571
    0.0212110     0.445053     0.490194      3.73199      25.6123      298.563
    0.0344780     0.617357     0.655489      3.71216      23.8924      311.664
    0.0422290     0.728069     0.756713      3.68446      25.4539      323.038
    0.0471040     0.786266     0.809115      3.66719      25.4479      329.885
    0.0500810     0.836333     0.853179      3.64910      25.0657      336.731
    0.0537010     0.849622     0.862802      3.63781      26.0324      340.374
    0.0555340     0.911597     0.913826      3.60382      23.6398      352.459
    0.0554180     0.907825     0.907132      3.59452      24.7526      355.287
    0.0555700     0.902334     0.893908      3.56964      25.6345      3.30800
    0.0534800     0.881954     0.865878      3.54461      26.1176      11.6020
    0.0250430     0.497054     0.504846     0.914670      24.1625      302.152
    0.0426140     0.699075     0.704047     0.882136      24.1244      319.319
    0.0512350     0.735638     0.739288     0.865257      26.1554      324.448
    0.0549390     0.855775     0.856274     0.823822      25.5915      341.056
    0.0573100     0.890499     0.888617     0.788878      26.3785      352.986
    0.0588070     0.912012     0.908299     0.759587      24.1748      4.45650
    0.0567710     0.893823     0.888711     0.734962      23.7060      13.4033
    0.0520970     0.848049     0.841837     0.713815      25.8305      20.0947
    0.0447250     0.696704     0.688325     0.665887      25.8993      39.8858
    0.0309410     0.591458     0.582371     0.647099      24.2508      50.3228
    0.0358440     0.682105     0.614322      6.30977      26.4723      319.212
    0.0433770     0.761499     0.704644      6.33759      26.4029      327.939
    0.0487330     0.868514     0.830192      6.38418      23.8107      341.332
    0.0504960     0.908078     0.890395      6.43357      24.1184      353.741
    0.0529950     0.906561     0.901056      6.46199      24.9785     0.755463
    0.0544600     0.904924     0.909642      6.48571      24.4486      6.59927
    0.0532260     0.895228     0.911069      6.51119      23.5488      12.8482
    0.0509860     0.838897     0.874400      6.55509      23.5184      24.1901
    0.0463410     0.733523     0.789874      6.60032      23.7451      37.1912
    0.0140060     0.515509     0.160102      131.867      26.7225      50.6846
    0.0193280     0.497189     0.204543      131.873      24.3147      53.5096
    0.0249090     0.471581     0.246536      131.878      22.8984      56.1744
    0.0310390     0.446228     0.244406      131.875      26.7063      56.3871
    0.0372710     0.404445     0.307875      131.882      24.7030      60.4832
    0.0434870     0.359987     0.351171      131.884      25.1989      63.5612
    0.0501020     0.321957     0.407245      131.890      22.7555      67.0551
    0.0539330     0.271179     0.451226      131.892      23.4186      70.3454
    0.0513610     0.256933     0.451076      131.890      25.3225      70.8078
    0.0189940     0.415125     0.157797      141.043      24.4827      59.7448
    0.0232380     0.397205     0.167368      141.042      26.0436      60.4412
    0.0285500     0.378246     0.200620      141.044      24.2763      62.5463
    0.0344430     0.350693     0.225072      141.045      25.1334      64.2316
    0.0398790     0.332340     0.258085      141.046      23.0171      66.2414
    0.0450530     0.306030     0.266270      141.045      26.0747      67.1143
    0.0494920     0.274861     0.297433      141.046      26.2130      69.2794
    0.0539900     0.243137     0.348527      141.048      23.0363      72.3236
    0.0550210     0.218158     0.363520      141.048      24.6048      73.6231
    0.0325850     0.391926     0.598546      17.6155      29.4726      295.285
    0.0554710     0.739637     0.838763      17.5867      29.2723      327.084
    0.0581230     0.860717     0.871887      17.5607      28.5788      347.437
    0.0502920     0.871492     0.788948      17.5312      28.6179      8.45018
    0.0430150     0.820552     0.686244      17.5140      28.9921      21.1297
    0.0354570     0.715339     0.529720      17.4962      29.3691      35.7641
    0.0192400     0.607202     0.386648      17.4835      28.5168      47.3858
    0.0399370     0.531233     0.569586      3.71275      29.2420      306.565
    0.0573340     0.762440     0.784108      3.66360      28.6226      329.760
    0.0622100     0.804142     0.820445      3.64729      28.6679      335.970
    0.0657680     0.869214     0.868162      3.59305      29.2707      354.960
    0.0658790     0.875192     0.866467      3.56839      28.8041      3.41914
    0.0267840     0.426576     0.433692     0.905274      29.4294      298.270
    0.0482870     0.647399     0.651917     0.875003      28.8066      316.978
    0.0611620     0.774880     0.776526     0.838193      29.3430      332.392
    0.0588440     0.812523     0.805881     0.704620      28.9116      22.1146
    0.0497750     0.672519     0.663974     0.661968      28.8070      40.4766
    0.0327700     0.503411     0.493824     0.634117      28.5771      55.9304
    0.0415810     0.661246     0.595021      6.31265      29.1913      318.870
    0.0578330     0.828554     0.792757      6.38887      29.0776      341.722
    0.0638640     0.865995     0.851066      6.43897      29.3048      354.931
    0.0638850     0.854392     0.866447      6.50179      29.1631      11.2217
    0.0147400     0.509667     0.156591      131.866      27.8575      50.4991
    0.0214010     0.487182     0.185449      131.869      27.7965      52.4579
    0.0526550     0.371451     0.299630      131.876      29.9272      60.7423
    0.0606100     0.338001     0.339464      131.880      29.4231      63.5519
    0.0647900     0.270076     0.420212      131.886      27.7860      69.1575
    0.0264550     0.384957     0.161384      141.041      28.7571      60.1794
    0.0335900     0.365466     0.179761      141.041      29.2345      61.4776
    0.0476180     0.316327     0.231802      141.043      29.4626      65.1338
    0.0540500     0.306010     0.239568      141.043      29.9015      65.7384
    0.0619590     0.233066     0.317495      141.045      29.4593      71.2639
    0.0639760     0.183529     0.366592      141.046      29.2989      74.8442
    0.0660500     0.156866     0.390743      141.046      29.4222      76.6913
    0.0486540     0.579843     0.735850      17.6024      30.7277      311.267
    0.0572350     0.788717     0.848123      17.5750      30.9286      336.087
    0.0537290     0.851838     0.784901      17.5359      31.3850      5.21733
    0.0224320     0.332672     0.377564      3.73105      30.5967      291.389
    0.0493960     0.638231     0.668874      3.69029      30.5287      317.091
    0.0644640     0.825266     0.832843      3.62018      31.2911      344.949
    0.0661830     0.848562     0.847852      3.59394      31.3778      354.245
    0.0622260     0.829109     0.809307      3.53164      30.4035      16.1460
    0.0652990     0.821259     0.820809     0.808590      30.6583      342.713
    0.0669250     0.852569     0.849346     0.765851      31.2616      358.047
    0.0652950     0.853001     0.849453     0.760497      31.2664  0.000916000
    0.0629870     0.818827     0.812825     0.716762      31.3745      16.3017
    0.0506840     0.736033     0.684251      6.34856      31.3335      329.524
    0.0622320     0.849802     0.832955      6.43405      30.8215      353.575
    0.0628160     0.802084     0.826777      6.53010      31.4756      19.3598
    0.0590710     0.746717     0.787584      6.56616      30.7879      29.6214
    0.0527750     0.662518     0.717440      6.59667      31.1189      39.5738
    0.0286120     0.441100     0.207688      131.867      31.2646      54.3182
    0.0361850     0.411504     0.241146      131.870      31.4009      56.7443
    0.0446490     0.392134     0.271750      131.873      30.4922      58.8197
    0.0641070     0.218852     0.442279      131.884      30.9482      71.8773
    0.0539470     0.142728     0.503020      131.886      31.6308      77.2110
    0.0212570     0.404313     0.124362      141.039      30.6199      57.7038
    0.0407240     0.347271     0.193414      141.041      30.1006      62.5019
    0.0599230     0.276669     0.269280      141.044      30.0388      67.8809
    0.0319230     0.373103     0.562926      17.6103      35.1408      295.421
    0.0454020     0.627205     0.746848      17.5919      35.1180      319.058
    0.0503110     0.706181     0.798916      17.5844      33.5281      327.083
    0.0528250     0.782538     0.824108      17.5693      33.7543      339.702
    0.0503100     0.787294     0.804441      17.5617      35.6204      345.304
    0.0486290     0.818547     0.767647      17.5405      35.0164      1.82788
    0.0445730     0.825404     0.754993      17.5344      33.9001      6.45167
    0.0399210     0.766354     0.631991      17.5131      33.9520      23.0968
    0.0312160     0.669642     0.501031      17.5006      36.1046      34.8579
    0.0186910     0.568343     0.359355      17.4863      33.8179      48.0202
    0.0201010     0.327789     0.369894      3.72307      34.0790      291.825
    0.0348830     0.523377     0.557803      3.70123      33.9134      308.136
    0.0438720     0.616076     0.643990      3.68205      34.5764      317.765
    0.0494840     0.680640     0.703124      3.66581      34.5995      325.348
    0.0562250     0.756287     0.767253      3.63040      35.9735      339.358
    0.0555230     0.779107     0.785295      3.61540      36.0706      345.162
    0.0580610     0.793781     0.797865      3.60878      35.4741      347.858
    0.0596530     0.818404     0.811727      3.57434      34.7831     0.703659
    0.0605160     0.798141     0.786793      3.55882      36.2606      6.29796
    0.0576290     0.781916     0.765423      3.54170      36.4425      12.7475
    0.0234200     0.383558     0.389526     0.889685      35.2103      296.718
    0.0433510     0.587844     0.591790     0.866108      33.9882      314.473
    0.0519460     0.707453     0.708859     0.832868      34.7663      329.287
    0.0581020     0.781883     0.780059     0.786149      36.3279      347.147
    0.0596370     0.827632     0.824455     0.765785      33.6804      356.642
    0.0596050     0.802736     0.797549     0.730756      35.2473      9.16121
    0.0572530     0.761181     0.754474     0.701517      35.3200      20.7785
    0.0527750     0.709984     0.702432     0.683311      36.3094      28.2186
    0.0433510     0.621109     0.612307     0.654790      33.5537      42.4008
    0.0267720     0.408535     0.398635     0.624749      35.9610      60.9077
    0.0330300     0.573275     0.507787      6.31155      35.5578      314.412
    0.0438630     0.685742     0.634381      6.34794      35.5135      327.559
    0.0504480     0.787241     0.755455      6.39714      34.1313      343.024
    0.0538700     0.791186     0.769614      6.42140      35.8391      349.654
    0.0578220     0.800556     0.788596      6.44438      35.9764      356.140
    0.0557190     0.802368     0.806419      6.48216      35.4755      6.70337
    0.0565670     0.794580     0.811665      6.51243      34.1484      15.0113
    0.0546260     0.736579     0.771793      6.55328      34.0092      26.9670
    0.0460350     0.636261     0.687778      6.58888      34.9845      39.2053
    0.0362930     0.443548     0.516202      6.63347      34.9916      58.0653
    0.0147390     0.472700     0.137122      131.858      34.1811      49.4603
    0.0201590     0.448307     0.138538      131.855      36.7869      49.7361
    0.0276550     0.427298     0.184153      131.861      35.1031      53.0270
    0.0346070     0.406206     0.233681      131.868      32.7763      56.4002
    0.0411620     0.373914     0.229244      131.863      36.8001      56.7305
    0.0488780     0.340309     0.290536      131.871      34.4723      61.0066
    0.0558900     0.301323     0.322942      131.872      35.3669      63.7807
    0.0627020     0.274576     0.340242      131.872      36.3939      65.4940
    0.0669420     0.224962     0.397885      131.877      35.3861      69.9082
    0.0572210     0.178123     0.454031      131.882      33.8566      74.0201
    0.0195400     0.381505     0.108094      141.036      35.6490      56.7074
    0.0244620     0.371886     0.133796      141.038      34.0168      58.5290
    0.0299430     0.360298     0.153651      141.039      33.2489      59.9253
    0.0351230     0.329661     0.172991      141.038      35.0664      61.5111
    0.0423880     0.324938     0.195182      141.040      33.0131      62.9269
    0.0494420     0.279835     0.221754      141.039      35.7450      65.2950
    0.0560330     0.265537     0.236296      141.040      35.8184      66.4267
    0.0660120     0.238487     0.283016      141.042      33.4382      69.5252
    0.0723890     0.203976     0.312977      141.042      34.0229      71.9601
    0.0713340     0.138533     0.366637      141.043      35.1901      76.5808
    0.0285140     0.340698     0.519451      17.6067      39.5006      294.185
    0.0383900     0.545996     0.674423      17.5937      39.2778      313.606
    0.0437890     0.718804     0.761851      17.5690      39.3515      338.026
    0.0414730     0.769967     0.709948      17.5368      39.2893      4.79031
    0.0368920     0.748686     0.657532      17.5265      39.6611      13.3508
    0.0319330     0.702673     0.575183      17.5141      39.8802      24.1184
    0.0259070     0.623927     0.453127      17.4990      38.7133      37.8427
    0.0164870     0.504391     0.307107      17.4887      39.7398      50.4253
    0.0207550     0.312806     0.350622      3.71052      39.3637      292.122
    0.0431710     0.663900     0.680816      3.64849      39.7832      329.633
    0.0463520     0.719967     0.730693      3.62939      39.0632      338.364
    0.0486300     0.764925     0.764492      3.59397      39.1220      352.556
    0.0506640     0.751250     0.736038      3.54542      39.5884      11.4672
    0.0484610     0.745415     0.729378      3.54262      39.8405      12.6051
    0.0476300     0.717819     0.717219     0.803088      39.0103      338.009
    0.0353110     0.538152     0.529077     0.646163      39.5371      46.4867
    0.0217600     0.350855     0.340856     0.621002      39.1757      64.5841
    0.0493440     0.766683     0.752400      6.43807      38.8403      354.163
    0.0499570     0.758192     0.759763      6.47543      39.6550      5.18687
    0.0481580     0.726463     0.747009      6.51936      39.4027      18.4400
    0.0367970     0.500857     0.562636      6.61032      38.5161      50.8026
    0.0273000     0.378584     0.449202      6.62845      39.4727      61.7362
    0.0257930     0.417164     0.140876      131.852      39.9275      50.1794
    0.0315510     0.386358     0.181992      131.856      39.7104      53.4641
    0.0476500     0.343274     0.252585      131.864      37.8716      58.7994
    0.0633900     0.256386     0.333966      131.869      38.8815      65.8299
    0.0684210     0.201593     0.391270      131.873      38.4166      70.6204
    0.0691410     0.146208     0.427446      131.873      39.8419      74.6513
    0.0250650     0.374319    0.0878720      141.033      38.7420      55.2546
    0.0250870     0.368052     0.103544      141.035      37.8864      56.4451
    0.0320720     0.346099     0.120096      141.035      38.8956      57.7850
    0.0609570     0.252655     0.231202      141.038      38.0610      66.4617
    0.0756940     0.182217     0.299588      141.040      38.4384      72.1242
    0.0430310     0.735146     0.749292      17.5601      40.5414      345.403
    0.0314210     0.452860     0.483255      3.68896      41.4785      305.958
    0.0387150     0.587095     0.610305      3.66763      40.4090      319.859
    0.0516780     0.758601     0.751498      3.57220      40.2072     0.903687
    0.0234430     0.301730     0.306687     0.874868      41.3807      291.941
    0.0366670     0.531591     0.534148     0.845170      41.4709      314.467
    0.0434130     0.676841     0.676448     0.805096      41.4158      334.902
    0.0505480     0.740637     0.737084     0.756329      41.4966      355.719
    0.0505530     0.745437     0.740280     0.728794      40.7435      7.43402
    0.0476590     0.720804     0.714522     0.707689      40.9003      16.3411
    0.0441320     0.664869     0.657350     0.682151      41.1716      27.7402
    0.0258560     0.514212     0.450864      6.31475      40.1091      311.747
    0.0357520     0.627463     0.579364      6.35386      41.0509      326.623
    0.0431070     0.687131     0.648743      6.37860      40.4366      335.470
    0.0453210     0.723378     0.695679      6.40504      40.4863      343.920
    0.0428490     0.621893     0.663912      6.56736      40.4503      34.9911
    0.0150920     0.455115    0.0776710      131.844      40.8794      45.1399
    0.0201600     0.436207     0.107437      131.847      40.5945      47.5361
    0.0389070     0.356853     0.197505      131.855      41.4201      55.0290
    0.0552400     0.304171     0.256446      131.860      41.5139      60.0498
    0.0390770     0.309643     0.147641      141.035      40.4642      60.1199
    0.0467400     0.288255     0.174788      141.036      40.1228      62.2806
    0.0540470     0.274040     0.185560      141.036      40.6642      63.2460
    0.0702200     0.231930     0.228516      141.037      40.9014      66.8632
    0.0836740     0.133838     0.332836      141.039      40.0609      75.5226
    0.0291670     0.412574     0.556257      17.5969      44.1239      303.166
    0.0325990     0.495579     0.613898      17.5900      44.5343      312.531
    0.0346650     0.622149     0.692070      17.5763      43.8248      328.824
    0.0333140     0.667067     0.685395      17.5605      45.8831      343.346
    0.0354610     0.708486     0.680422      17.5461      44.6374      356.759
    0.0346870     0.716990     0.667343      17.5393      43.9588      2.82143
    0.0305450     0.683145     0.583988      17.5228      44.2204      17.6539
    0.0278450     0.647820     0.518447      17.5125      43.5750      27.1588
    0.0227720     0.534709     0.374453      17.5008      45.7156      41.3221
    0.0154560     0.396501     0.208722      17.4897      46.0872      57.2093
    0.0358660     0.659029     0.663498      3.61348      46.3831      343.938
    0.0379950     0.688650     0.691929      3.60992      44.4904      346.307
    0.0391010     0.709319     0.706488      3.59026      44.1284      354.840
    0.0384980     0.685773     0.674277      3.56151      45.8632      6.99533
    0.0380170     0.682418     0.663063      3.53548      43.8027      18.1414
    0.0359850     0.647890     0.628082      3.53339      46.2765      19.6688
    0.0335480     0.608686     0.582830      3.51268      45.7262      29.3714
    0.0308750     0.535793     0.501684      3.48421      43.6056      43.0572
    0.0266560     0.405385     0.366355      3.46589      45.0536      56.5035
    0.0211950     0.339194     0.298128      3.45827      45.1573      63.1198
    0.0260420     0.162877     0.198767      3.70402      44.9371      280.536
    0.0296690     0.382602     0.411687      3.68467      45.8197      301.632
    0.0333220     0.559452     0.578425      3.65433      45.3533      322.204
    0.0354100     0.594864     0.609737      3.64166      45.8583      328.468
    0.0366150     0.644763     0.657579      3.63547      43.6346      333.111
    0.0382510     0.682825     0.688927      3.61431      43.9770      342.532
    0.0397990     0.705274     0.706278      3.59803      43.7807      349.648
    0.0397780     0.710503     0.703635      3.57232      44.2527     0.399063
    0.0385950     0.690745     0.675962      3.54595      44.7487      11.6548
    0.0375630     0.660667     0.642123      3.53299      45.8350      17.5695
    0.0250980     0.396151     0.399163     0.849043      45.7734      303.151
    0.0322070     0.514038     0.515342     0.826404      46.4313      317.526
    0.0360640     0.620591     0.619772     0.796754      46.1530      334.013
    0.0407210     0.650499     0.648782     0.783215      46.0325      340.569
    0.0412560     0.714302     0.710283     0.747297      43.8249      358.153
    0.0414040     0.688886     0.683130     0.715668      44.8423      11.4877
    0.0373860     0.642624     0.635697     0.692098      45.7631      22.1704
    0.0347840     0.637748     0.630308     0.682386      44.0314      27.1894
    0.0309600     0.560133     0.551795     0.661670      45.0539      37.9402
    0.0250870     0.351064     0.341427     0.627985      45.9776      61.3710
    0.0228520     0.424038     0.360512      6.31182      44.2115      305.355
    0.0289580     0.565053     0.517215      6.35266      45.1296      323.355
    0.0344030     0.631668     0.594590      6.38014      44.8542      333.995
    0.0362790     0.686603     0.665001      6.41861      44.5222      347.303
    0.0381580     0.700989     0.687425      6.43819      44.3528      353.709
    0.0382970     0.708657     0.710590      6.47526      43.7981      5.56345
    0.0375860     0.652420     0.669427      6.50985      46.1490      17.5829
    0.0352110     0.547123     0.587059      6.56165      46.4727      37.3249
    0.0317230     0.469390     0.519983      6.58499      46.3237      47.7771
    0.0269950     0.112061     0.186903      6.63440      44.4329      83.5313
    0.0173520     0.437728    0.0679320      131.840      43.3684      44.3480
    0.0240170     0.410226    0.0927150      131.841      44.3539      46.4864
    0.0315510     0.387857     0.126415      131.845      44.0699      49.3758
    0.0361860     0.362467     0.156876      131.848      44.2188      52.0378
    0.0434850     0.337332     0.190729      131.851      43.9510      54.9507
    0.0533010     0.307828     0.208114      131.851      45.3851      56.8375
    0.0627030     0.268376     0.263715      131.857      44.3540      61.5933
    0.0728420     0.230065     0.301048      131.859      44.5790      65.1463
    0.0830050     0.204438     0.324860      131.861      44.7300      67.4831
    0.0930100     0.150028     0.356912      131.860      46.5598      71.7031
    0.0306900     0.345301    0.0593170      141.029      45.0828      52.9545
    0.0383430     0.332175    0.0799920      141.030      44.6602      54.7499
    0.0485660     0.321204     0.102666      141.031      43.7335      56.6610
    0.0560190     0.301125     0.125089      141.032      43.8542      58.5924
    0.0649800     0.278427     0.135122      141.031      45.4988      59.6561
    0.0756910     0.254913     0.174620      141.033      44.1330      62.9281
    0.0884470     0.242430     0.173288      141.032      45.7238      63.1170
     0.100953     0.219182     0.201817      141.033      45.3575      65.6180
     0.111536     0.191536     0.233762      141.034      45.0207      68.4323
     0.119984     0.152208     0.271082      141.035      45.2632      71.9716
    0.0325880     0.582631     0.629594      17.5685      49.6516      333.257
    0.0278480     0.576283     0.452181      17.5130      48.9010      29.7252
    0.0192500     0.411073     0.237545      17.4944      48.6658      53.6262
    0.0329670     0.148882     0.181556      3.69426      48.5858      279.811
    0.0311180     0.405820     0.429945      3.66952      49.4224      306.964
    0.0343520     0.535729     0.552105      3.64599      48.6439      323.553
    0.0344100     0.593005     0.601202      3.62027      49.6568      336.589
    0.0335050     0.632004     0.617220      3.54508      49.3203      12.6304
    0.0333570     0.628601     0.610911      3.53533      48.6093      17.1349
    0.0318770     0.481637     0.482559     0.819956      49.2980      316.706
    0.0322530     0.596018     0.594770     0.789190      48.7361      335.064
    0.0341290     0.644374     0.640153     0.741045      49.3675      357.932
    0.0347670     0.643934     0.639120     0.730730      49.3729      2.88168
    0.0340560     0.578615     0.571442     0.684802      49.9752      25.5894
    0.0304480     0.438928     0.429998     0.645172      48.8687      49.3774
    0.0261990     0.361836     0.301858      6.31857      48.7097      301.912
    0.0306280     0.496603     0.450221      6.35426      49.6929      319.919
    0.0344320     0.602027     0.619507      6.51009      49.8461      19.1581
    0.0327880     0.493116     0.535726      6.56709      48.7238      41.9395
    0.0309490     0.338856     0.396970      6.60036      48.6775      60.6176
    0.0214040     0.393933    0.0582000      131.832      48.3669      43.4627
    0.0290920     0.378061    0.0858010      131.836      48.0167      46.0304
    0.0494910     0.336727     0.136944      131.841      48.2829      50.8494
    0.0578760     0.308122     0.152100      131.840      49.8587      52.5907
    0.0669560     0.294046     0.185591      131.845      48.5590      55.5538
    0.0782270     0.263915     0.212197      131.846      49.2167      58.3578
    0.0895820     0.233123     0.262015      131.852      47.8161      62.7652
     0.100910     0.182519     0.296852      131.852      49.2871      67.0422
     0.109157    0.0901520     0.396273      131.860      47.8213      76.8656
    0.0358660     0.317891    0.0517070      141.026      48.9517      52.2133
    0.0467600     0.306787    0.0707650      141.027      48.4786      54.0093
    0.0932980     0.234119     0.150969      141.029      48.9682      61.6778
     0.119974     0.184032     0.207076      141.031      48.7554      67.0764
     0.137402     0.146715     0.242813      141.032      49.0067      70.7200
     0.154188     0.112641     0.268965      141.032      49.7969      73.7646
    0.0354430     0.281453     0.425015      17.5952      50.1878      293.070
    0.0325880     0.411684     0.525842      17.5877      50.2273      307.856
    0.0326010     0.605438     0.617177      17.5575      51.1540      344.327
    0.0326020     0.625895     0.621986      17.5527      50.4774      349.498
    0.0305630     0.626441     0.575934      17.5376      51.0339      4.74432
    0.0271990     0.592224     0.501066      17.5239      51.3739      19.1627
    0.0240420     0.457322     0.304935      17.5019      50.9069      45.4419
    0.0315670     0.503743     0.519132      3.64266      51.2448      322.717
    0.0337710     0.610965     0.610527      3.59231      51.3445      349.778
    0.0357880     0.613058     0.611783      3.58958      51.3558      351.124
    0.0354410     0.621588     0.613794      3.56815      51.2131      1.63101
    0.0298160     0.360858     0.362764     0.832420      51.1390      303.252
    0.0340460     0.612140     0.609404     0.765392      50.4352      345.511
    0.0335180     0.599614     0.593345     0.702525      51.0610      16.1974
    0.0310410     0.275225     0.265737     0.628911      51.4351      66.2774
    0.0306400     0.575813     0.543604      6.39029      50.1214      334.972
    0.0328930     0.606174     0.586480      6.42117      50.8274      346.561
    0.0348980     0.612555     0.602778      6.44519      51.4106      355.412
    0.0343970     0.622002     0.629347      6.48639      50.0930      10.4353
    0.0329800     0.519533     0.553949      6.54851      50.4614      35.1992
    0.0394550     0.346974    0.0991240      131.835      50.0694      47.4318
    0.0588970     0.273388    0.0785440      141.025      51.5374      54.8691
    0.0712750     0.261609    0.0980970      141.026      51.0388      56.7951
    0.0847900     0.243385     0.112004      141.026      51.7553      58.2788
     0.110091     0.211976     0.157212      141.028      50.8137      62.6882
    0.0461830     0.225311     0.355248      17.5902      55.2417      289.309
    0.0369100     0.395804     0.494926      17.5827      53.9342      309.677
    0.0348950     0.520533     0.569535      17.5684      53.8413      330.317
    0.0346950     0.529763     0.565527      17.5642      54.6752      334.783
    0.0319430     0.587835     0.576788      17.5499      53.6699      351.716
    0.0319470     0.593906     0.548874      17.5389      53.5585      3.58765
    0.0305260     0.557333     0.486506      17.5299      55.2205      13.9178
    0.0272020     0.541711     0.444335      17.5210      54.1370      23.8168
    0.0259240     0.457735     0.324298      17.5080      54.1400      40.7407
    0.0233790     0.303674     0.145849      17.4976      55.3169      61.1309
    0.0381120     0.173621     0.200763      3.67746      53.9679      283.539
    0.0332220     0.346376     0.366038      3.65517      55.9556      305.771
    0.0328130     0.432666     0.448483      3.64352      54.9416      317.253
    0.0330820     0.483553     0.494907      3.62958      55.0873      326.579
    0.0312040     0.535140     0.542770      3.61792      53.8603      334.796
    0.0317610     0.569355     0.567588      3.58747      54.6576      351.110
    0.0319960     0.577316     0.571826      3.57521      54.5054      357.642
    0.0312820     0.562825     0.555472      3.56889      55.5983     0.900238
    0.0326990     0.558972     0.543129      3.54047      54.3508      16.1009
    0.0296730     0.552882     0.535742      3.53605      54.3053      18.5142
    0.0347960     0.270819     0.272833     0.832378      53.6266      294.489
    0.0341310     0.449897     0.449460     0.798016      55.2150      320.833
    0.0360440     0.481445     0.480463     0.790113      55.0713      326.393
    0.0354210     0.561374     0.558818     0.766479      53.6545      341.984
    0.0341480     0.589074     0.584846     0.739027      53.5083      356.756
    0.0380370     0.563763     0.558236     0.714675      54.9683      8.96632
    0.0354520     0.508186     0.501402     0.689143      56.4671      23.4344
    0.0360860     0.483095     0.475784     0.678371      56.2992      30.2731
    0.0374080     0.360889     0.352259     0.648533      55.8439      52.1197
    0.0414090     0.268974     0.259853     0.635936      55.5882      64.4566
    0.0313020     0.203245     0.146290      6.32221      54.7925      287.774
    0.0310160     0.436661     0.393184      6.35967      54.1219      317.437
    0.0308720     0.482604     0.443511      6.37135      53.5122      324.084
    0.0330360     0.521981     0.500385      6.41455      56.3403      341.682
    0.0313350     0.542924     0.529356      6.43447      56.1565      350.352
    0.0309870     0.561227     0.558588      6.46124      55.3337      1.54291
    0.0326780     0.529020     0.544968      6.50516      55.4309      19.9432
    0.0331070     0.490052     0.515103      6.52612      55.6444      29.5806
    0.0310520     0.353591     0.398011      6.56934      55.3891      53.1048
    0.0416090    0.0892760     0.149929      6.60264      53.7489      85.0229
    0.0320660     0.346692    0.0478210      131.824      53.5305      42.3322
    0.0405860     0.301398    0.0570540      131.820      57.1461      43.2967
    0.0513670     0.293980    0.0755200      131.823      56.6384      45.4225
    0.0627050     0.285125    0.0949530      131.826      56.1496      47.6055
    0.0728460     0.272818     0.109843      131.827      56.2483      49.3224
    0.0846350     0.269479     0.129124      131.830      55.1753      51.3004
    0.0938830     0.255975     0.151681      131.833      54.7413      53.7133
    0.0991330     0.231918     0.177744      131.835      54.9260      56.7046
     0.105451     0.221773     0.201607      131.839      53.9415      59.0082
     0.109160     0.212081     0.211408      131.839      54.0140      60.1407
    0.0559590     0.265338    0.0462140      141.021      55.2969      51.5020
    0.0734140     0.258221    0.0690850      141.023      54.0773      53.9917
    0.0895960     0.238633    0.0770850      141.022      55.5128      54.9375
     0.103469     0.228718     0.102133      141.024      54.3072      57.5768
     0.118449     0.218400     0.106531      141.024      55.0267      58.1597
     0.143362     0.195448     0.124113      141.024      55.8642      60.2883
     0.163855     0.179873     0.153560      141.026      54.6906      63.3103
     0.180735     0.144323     0.194901      141.027      54.3334      67.8189
     0.193114     0.124347     0.213773      141.027      54.4893      70.0338
     0.196715     0.100197     0.235880      141.028      54.6785      72.6949
    0.0503230     0.247964     0.352639      17.5825      59.8326      295.048
    0.0340340     0.483669     0.501895      17.5579      59.5693      339.462
    0.0319490     0.520518     0.505673      17.5476      58.7655      353.119
    0.0298480     0.509615     0.457494      17.5352      59.4153      8.66187
    0.0304930     0.478201     0.400292      17.5263      59.9535      20.7016
    0.0278560     0.399360     0.275952      17.5102      58.5143      43.2225
    0.0246630     0.364465     0.233247      17.5071      58.6320      48.9319
    0.0404800     0.110540     0.133111      3.66275      59.5773      277.509
    0.0347450     0.494281     0.496309      3.59922      58.9518      342.231
    0.0387100     0.506368     0.503057     0.751952      58.5550      345.851
    0.0374240     0.503747     0.499611     0.737587      59.5802      353.873
    0.0379880     0.438988     0.431662     0.676343      59.1370      32.7077
    0.0434610     0.273152     0.264369     0.642808      58.5150      61.6293
    0.0349950     0.383656     0.344254      6.36816      58.5315      315.884
    0.0365640     0.498546     0.484243      6.43168      59.1566      348.203
    0.0351180     0.469582     0.487243      6.50821      59.1093      23.7681
    0.0383320     0.465675     0.485093      6.51232      58.9088      25.6644
    0.0416550     0.329071     0.368597      6.55763      58.9669      52.3984
    0.0513660     0.286230    0.0585280      131.819      58.4431      43.4768
    0.0647970     0.268678    0.0717550      131.819      59.2000      45.1265
    0.0838060     0.255112    0.0976290      131.822      58.7127      48.2731
    0.0895850     0.248775     0.105189      131.823      58.7678      49.2146
     0.114878     0.209418     0.141255      131.825      59.7278      54.0221
     0.124315     0.201083    0.0884900      141.021      58.5638      56.5551
     0.140328     0.190131     0.100360      141.021      58.6614      58.0251
     0.155763     0.178355     0.112868      141.021      58.7667      59.5895
     0.172195     0.165581     0.126148      141.022      58.8812      61.2696
     0.189554     0.153477     0.145871      141.023      58.2721      63.5315
     0.205955     0.137563     0.161586      141.023      58.4124      65.5381
    0.0391790     0.320672     0.400701      17.5756      61.3775      307.789
    0.0369050     0.431570     0.477288      17.5661      60.2202      327.030
    0.0312200     0.499839     0.456477      17.5380      60.3510      5.32881
    0.0380290     0.310149     0.326872      3.64556      60.0287      305.141
    0.0387000     0.406694     0.416873      3.62511      60.3364      322.886
    0.0358670     0.435456     0.441998      3.61351      60.8022      331.007
    0.0336490     0.490135     0.488398      3.58669      60.2847      349.340
    0.0334620     0.482060     0.475690      3.57115      61.3978      358.885
    0.0344020     0.490652     0.482144      3.56414      60.7403      3.41751
    0.0327010     0.469801     0.454062      3.53957      60.5418      19.1058
    0.0360840     0.447723     0.428920      3.52892      60.5843      26.3194
    0.0427420     0.310294     0.310310     0.802317      60.0986      305.478
    0.0421230     0.383463     0.382231     0.783656      61.1462      320.182
    0.0413660     0.419518     0.417976     0.779431      60.1406      325.519
    0.0380640     0.495046     0.490196     0.724588      60.3740      1.49326
    0.0354640     0.466600     0.460272     0.696353      60.6053      19.4754
    0.0387450     0.345294     0.337351     0.661310      61.4026      46.6937
    0.0330570     0.294825     0.252259      6.35853      60.7011      304.448
    0.0356130     0.452332     0.428841      6.40834      60.4148      336.083
    0.0342030     0.477721     0.466712      6.43921      60.9625      351.207
    0.0328160     0.489856     0.493488      6.47490      60.1402      8.24316
    0.0518200     0.264040     0.305444      6.56103      60.7948      60.1785
    0.0452340     0.254428    0.0439780      131.811      62.2221      41.5289
    0.0578780     0.250559    0.0600090      131.814      61.5906      43.7124
    0.0743580     0.233630    0.0812830      131.816      61.7539      46.5919
    0.0982280     0.213182     0.115033      131.820      61.2890      51.0540
     0.107306     0.200312     0.120126      131.820      62.0774      51.9805
    0.0746540     0.210309    0.0434870      141.017      61.4782      50.9458
    0.0896720     0.207593    0.0558820      141.018      60.7267      52.5943
     0.104833     0.203406    0.0694290      141.019      60.0076      54.3142
     0.219335    0.0890700     0.185057      141.022      61.0935      69.9876
    0.0555140     0.240166     0.321248      17.5748      64.9279      298.694
    0.0438130     0.304714     0.372436      17.5714      64.3882      309.641
    0.0391710     0.361612     0.405735      17.5646      64.8546      323.036
    0.0354710     0.411871     0.422306      17.5543      65.1861      340.609
    0.0346970     0.424745     0.419974      17.5495      65.2266      348.282
    0.0354700     0.433553     0.403352      17.5412      65.1513      1.07419
    0.0391750     0.429651     0.380878      17.5351      64.9811      10.5724
    0.0399410     0.414442     0.345543      17.5282      64.6769      21.2505
    0.0384090     0.323439     0.217069      17.5145      64.5856      46.2552
    0.0347000     0.268433     0.147927      17.5090      63.8988      57.6846
    0.0447270     0.354054     0.359285      3.61312      66.4290      327.462
    0.0436120     0.413000     0.416650      3.60845      63.6524      335.081
    0.0426630     0.437881     0.434966      3.58690      64.1346      350.595
    0.0422850     0.433769     0.429414      3.58205      64.6352      353.893
    0.0423350     0.418867     0.407410      3.55806      65.3021      11.4823
    0.0423460     0.404076     0.392627      3.55794      66.3046      11.9569
    0.0436680     0.387408     0.370881      3.54058      65.5378      25.3142
    0.0455170     0.359090     0.338341      3.52599      64.6835      36.7781
    0.0474220     0.281913     0.258612      3.51645      66.4661      50.0818
    0.0478680     0.228951     0.203576      3.50889      66.4972      60.4299
    0.0554900     0.192225     0.208984      3.64477      63.9726      290.822
    0.0514940     0.322335     0.333788      3.62862      63.8449      313.128
    0.0477990     0.345685     0.352841      3.61476      65.7156      322.815
    0.0456220     0.391137     0.396385      3.60884      64.2061      330.368
    0.0442620     0.411331     0.413529      3.59894      64.3883      338.010
    0.0435300     0.440885     0.438409      3.58372      63.8439      349.661
    0.0433090     0.445953     0.437347      3.56324      63.8692      4.04906
    0.0428010     0.432759     0.420933      3.55223      64.2698      11.9539
    0.0439060     0.387161     0.370482      3.53528      65.4692      25.7224
    0.0458310     0.376723     0.359162      3.53217      65.6458      28.5036
    0.0535540     0.225100     0.224384     0.789030      65.9763      298.498
    0.0491620     0.333139     0.331190     0.770472      66.0136      320.863
    0.0455740     0.373862     0.371733     0.768317      64.3537      326.427
    0.0442010     0.413440     0.409772     0.742854      65.2660      345.481
    0.0421010     0.427183     0.423011     0.734437      64.8965      352.175
    0.0401040     0.418292     0.412776     0.709809      65.3537      10.1461
    0.0434800     0.416838     0.410904     0.702062      64.8374      15.9951
    0.0462830     0.375404     0.368540     0.683158      64.9737      31.0408
    0.0477150     0.327663     0.320105     0.668495      64.5397      44.0393
    0.0463070     0.155761     0.147333     0.647491      64.9568      73.9960
    0.0436990     0.180202     0.139718      6.36126      65.0828      290.699
    0.0470500     0.312726     0.279489      6.38151      64.5391      313.715
    0.0453420     0.356775     0.329214      6.39627      64.7064      324.148
    0.0441680     0.435113     0.422778      6.43506      63.7101      348.111
    0.0439830     0.433983     0.427724      6.44982      64.3128      355.915
    0.0434130     0.411582     0.415258      6.47348      65.6015      9.21558
    0.0440350     0.408424     0.422363      6.49821      64.0846      22.4961
    0.0467670     0.338057     0.361950      6.52085      65.3672      38.6518
    0.0512100     0.276659     0.310366      6.54316      64.1939      53.8524
    0.0553680     0.219054     0.256928      6.55209      64.3224      63.6334
    0.0507530     0.206658    0.0319010      131.802      67.1981      39.2348
    0.0565430     0.235774    0.0394680      131.808      64.1654      40.7611
    0.0641110     0.230803    0.0461070      131.809      64.2183      41.7358
    0.0728480     0.230901    0.0578070      131.811      63.4984      43.4465
    0.0798100     0.225417    0.0647880      131.812      63.5551      44.4525
    0.0879220     0.191135    0.0655970      131.807      66.5701      44.7847
    0.0929960     0.213755    0.0792110      131.813      63.6761      46.5479
    0.0982280     0.214785    0.0886390      131.815      62.9607      47.7881
     0.108216     0.182544    0.0880470      131.811      65.8785      48.2740
     0.112948     0.197974     0.108156      131.817      63.1310      50.6061
    0.0735580     0.184357    0.0326800      141.014      65.1177      49.1240
    0.0921820     0.175781    0.0426930      141.014      65.2152      50.6471
     0.110226     0.166589    0.0531840      141.015      65.3200      52.2554
     0.130199     0.156692    0.0642200      141.015      65.4334      53.9631
     0.148079     0.145919    0.0759360      141.015      65.5572      55.7965
     0.160721     0.145803    0.0862730      141.016      64.6555      57.2233
     0.179127     0.133291    0.0993380      141.017      64.7947      59.2363
     0.187881     0.130285     0.111931      141.018      63.9501      60.8700
     0.206059     0.105745     0.117171      141.016      66.0238      62.4658
    0.0528550     0.263264     0.317721      17.5665      68.8216      309.363
    0.0478510     0.320775     0.349607      17.5590      69.3810      326.595
    0.0454190     0.348996     0.357774      17.5528      69.5987      339.178
    0.0422610     0.378121     0.350237      17.5412      68.9801      1.31486
    0.0407240     0.360970     0.308918      17.5329      69.2572      16.6650
    0.0407130     0.322348     0.247146      17.5247      69.2556      33.3875
    0.0361910     0.225275     0.129612      17.5164      69.9158      57.1661
    0.0482540     0.283014     0.290071      3.61855      69.0976      316.198
    0.0465500     0.291175     0.296533      3.61301      69.8691      320.800
    0.0449530     0.357835     0.358038      3.59648      68.6254      339.627
    0.0447750     0.352159     0.349473      3.58680      69.8922      347.351
    0.0437850     0.370115     0.361308      3.56640      69.0646      5.70004
    0.0459090     0.308411     0.289397      3.53123      68.6360      38.2543
    0.0483440     0.283865     0.289980      3.61077      69.7212      318.225
    0.0463340     0.336608     0.339023      3.59897      68.9835      332.401
    0.0457250     0.354157     0.351085      3.58078      69.8459      348.552
    0.0444740     0.364800     0.353318      3.55261      68.9191      13.6356
    0.0445590     0.359854     0.348176      3.55188      69.1929      14.4276
    0.0462910     0.339299     0.324351      3.54056      69.2692      24.9699
    0.0463180     0.358060     0.353560     0.726685      69.8063      354.843
    0.0484590     0.325229     0.318518     0.684758      68.5710      32.9146
    0.0454600     0.359875     0.350847      6.44155      69.1118      349.519
    0.0517230     0.251508     0.276423      6.52186      69.4851      49.2610
    0.0554400     0.209708     0.240232      6.53459      68.5363      60.2289
    0.0790210     0.185889    0.0372910      131.801      68.7363      39.9489
    0.0879220     0.169245    0.0433080      131.800      69.8652      40.9315
    0.0991330     0.163781    0.0502640      131.800      69.9402      42.2372
     0.100912     0.172549    0.0544720      131.802      68.9099      43.0116
     0.110108     0.173844    0.0669870      131.805      68.0209      45.1575
     0.103588     0.134957    0.0402340      141.011      69.7131      49.9067
     0.127322     0.133894    0.0546020      141.012      68.6490      52.5509
     0.148062     0.123054    0.0663650      141.012      68.7929      54.6577
     0.163990     0.110898    0.0791470      141.013      68.9553      56.9867
     0.191498     0.102804    0.0989890      141.014      68.0167      60.2217
    0.0581580     0.189769     0.251574      17.5678      70.7764      296.317
    0.0438100     0.349251     0.332981      17.5445      70.8734      354.653
    0.0407270     0.334912     0.275715      17.5301      70.2900      23.2004
    0.0437510     0.331061     0.319170      3.55558      71.0158      16.5852
    0.0451560     0.341055     0.328255      3.55263      70.0634      18.7151
    0.0478960     0.270020     0.251450      3.53232      70.9288      41.9875
    0.0541070     0.194312     0.204646      3.62392      70.0290      297.456
    0.0509810     0.252291     0.260015      3.61581      70.0347      310.748
    0.0445200     0.344961     0.339954      3.57421      70.7842      354.190
    0.0486390     0.266979     0.248067      3.52632      70.8009      43.2737
    0.0521430     0.197511     0.195796     0.772161      71.0279      300.040
    0.0499260     0.274559     0.272092     0.760567      70.6783      319.008
    0.0477470     0.308937     0.305663     0.747237      71.1305      333.154
    0.0477200     0.344924     0.340884     0.734537      70.2756      347.165
    0.0463140     0.332342     0.327111     0.712672      71.4865      7.22722
    0.0470030     0.333120     0.327625     0.707690      71.1630      11.9750
    0.0513670     0.271242     0.264338     0.679594      70.7641      41.6963
    0.0479830     0.278085     0.256254      6.40861      70.8895      322.203
    0.0464010     0.296001     0.278512      6.41957      71.3775      330.868
    0.0458600     0.338829     0.329551      6.44053      70.4666      348.062
    0.0457350     0.344071     0.347420      6.47141      70.2446      9.87241
    0.0461290     0.320271     0.330020      6.48651      70.7930      21.4218
    0.0479230     0.292155     0.309209      6.50369      70.4689      34.7971
    0.0743580     0.157771    0.0325870      131.796      71.4863      38.6002
    0.0743580     0.155233    0.0359350      131.796      71.5243      39.2777
    0.0846350     0.149933    0.0427790      131.797      71.6037      40.6704
    0.0879220     0.158741    0.0486020      131.799      70.4850      41.9053
     0.105453     0.138304    0.0571510      131.798      71.7791      43.6337
     0.124368     0.113225    0.0502690      141.010      71.1757      51.7765
     0.143476     0.114225    0.0630200      141.011      70.0043      54.1915
     0.177436    0.0874860    0.0904640      141.012      70.3854      59.5591
     0.173998    0.0731050    0.0914390      141.011      71.7880      60.3610
    0.0572740     0.183636     0.230887      17.5630      73.8621      299.911
    0.0537420     0.221705     0.260995      17.5609      73.5307      309.893
    0.0495040     0.240105     0.251381      17.5520      76.4968      330.161
    0.0470190     0.292716     0.299661      17.5513      73.5093      337.556
    0.0461880     0.286156     0.274650      17.5451      75.0625      351.492
    0.0445940     0.310753     0.291964      17.5431      73.5489      357.003
    0.0438160     0.288754     0.256409      17.5383      74.8738      8.79561
    0.0430250     0.292271     0.245293      17.5335      73.8375      19.8283
    0.0422410     0.263770     0.203590      17.5287      74.1160      33.0069
    0.0376840     0.197632     0.117711      17.5211      73.6704      56.6659
    0.0531520     0.144091     0.152244      3.61636      73.5478      290.716
    0.0521740     0.225473     0.227969      3.59825      75.2492      319.059
    0.0504230     0.245868     0.245035      3.58729      76.0650      333.470
    0.0493340     0.294370     0.291954      3.58244      73.6238      343.591
    0.0482190     0.285773     0.280510      3.57276      74.7975      353.910
    0.0480770     0.263548     0.255780      3.56410      76.3334      4.49646
    0.0483730     0.282055     0.270455      3.55130      74.2476      19.1080
    0.0500610     0.246929     0.234375      3.54772      76.0026      26.3924
    0.0514490     0.218219     0.201148      3.53207      74.5433      46.2977
    0.0487260     0.153504     0.135153      3.52709      75.8081      63.1976
    0.0513930     0.141945     0.139567     0.760022      75.5993      293.525
    0.0536290     0.210589     0.207983     0.757069      74.1640      310.523
    0.0513980     0.257940     0.254347     0.740532      74.9311      332.677
    0.0499280     0.282148     0.278012     0.731432      74.4947      345.164
    0.0491740     0.287732     0.283101     0.722602      74.5986      355.464
    0.0491270     0.295003     0.289693     0.710137      73.9227      9.72278
    0.0499250     0.281127     0.275583     0.705721      74.5292      15.3270
    0.0513920     0.230863     0.224797     0.694747      76.3516      31.9502
    0.0528630     0.190510     0.183665     0.679103      74.8277      53.8239
    0.0506430     0.139564     0.132582     0.675787      75.7369      66.9296
    0.0395620     0.138856     0.116551      6.40482      76.1542      294.929
    0.0495560     0.247540     0.228617      6.41512      73.5063      322.175
    0.0497270     0.250166     0.238506      6.43297      75.6099      336.124
    0.0488530     0.253037     0.246819      6.44635      76.4123      348.877
    0.0487210     0.256012     0.253137      6.45458      76.4571      357.238
    0.0489110     0.259866     0.260754      6.46385      76.1258      6.46545
    0.0497340     0.283305     0.290922      6.48066      73.6371      19.9956
    0.0517270     0.273574     0.284372      6.48824      73.5041      26.6765
    0.0549620     0.189251     0.208306      6.50675      75.0312      52.2380
    0.0530280     0.121483     0.146851      6.52083      74.0616      72.7524
     0.105452    0.0984590    0.0337690      131.788      76.6344      37.4803
     0.100913     0.108560    0.0336890      131.789      75.7531      37.7561
     0.112003     0.105755    0.0372110      131.790      75.8078      38.6763
    0.0930150     0.124377    0.0364590      131.792      74.2129      38.8663
     0.112003     0.102824    0.0408180      131.790      75.8651      39.6246
     0.104543     0.118727    0.0435330      131.793      74.3123      40.5466
     0.103602     0.130183    0.0492240      131.796      72.9715      41.9552
     0.114880     0.123992    0.0566590      131.796      73.0722      43.6110
     0.117760    0.0910990    0.0652030      131.794      75.4373      46.0229
     0.117760    0.0625750    0.0841550      131.794      76.6742      51.7729
    0.0528630     0.147926     0.173666      17.5553      79.4418      302.067
    0.0537390     0.180218     0.200357      17.5540      78.8339      313.857
    0.0511550     0.197761     0.208794      17.5512      79.1389      324.893
    0.0495020     0.210306     0.212473      17.5485      79.3246      335.409
    0.0478440     0.220237     0.211594      17.5451      79.4123      348.069
    0.0461890     0.222753     0.191243      17.5375      79.1132      14.7366
    0.0445920     0.201168     0.162361      17.5348      79.8151      26.6809
    0.0430430     0.194066     0.149388      17.5327      79.5250      34.4541
    0.0376820     0.171750     0.115704      17.5286      78.7694      50.2542
    0.0501200     0.125843     0.128465      3.59786      79.3523      295.188
    0.0519430     0.159660     0.161508      3.59552      78.8335      307.253
    0.0520870     0.221991     0.212966      3.55941      78.8713      12.7819
    0.0524300     0.203657     0.192158      3.55083      79.0708      28.0435
    0.0519360     0.168387     0.153958      3.54058      78.8858      48.7211
    0.0536590     0.187108     0.183278     0.735074      79.6234      326.554
    0.0521260     0.224948     0.220372     0.722345      78.7307      351.800
    0.0521230     0.214777     0.209417     0.707841      79.1261      15.4538
    0.0521640     0.190269     0.184547     0.700531      79.7988      29.6716
    0.0350260     0.125123     0.108234      6.41787      79.3919      297.465
    0.0514930     0.204320     0.193709      6.43468      78.5448      331.865
    0.0512730     0.212723     0.204848      6.44155      78.7039      340.541
    0.0515700     0.214750     0.212885      6.45629      79.2202      358.715
    0.0535240     0.215044     0.219073      6.47073      78.7342      16.4871
    0.0555790     0.190346     0.200327      6.48480      78.7180      35.5241
    0.0554830     0.169732     0.182400      6.49097      78.7858      45.7288
    0.0461730     0.209280     0.188700      17.5409      80.3597      3.07857
    0.0519690     0.167246     0.165586      3.58380      81.0702      324.078
    0.0516750     0.184332     0.181423      3.57974      80.7545      334.664
    0.0518130     0.202362     0.195980      3.56819      80.4512      358.075
    0.0515990     0.194374     0.187700      3.56713      80.9870   0.00193800
    0.0478870     0.138400     0.124118      3.54081      80.1777      57.0172
    0.0491700     0.131400     0.127936     0.740985      80.8482      303.021
    0.0536580     0.161887     0.158054     0.734751      80.9728      320.719
    0.0529040     0.187784     0.183344     0.724161      80.9908      344.626
    0.0521270     0.188767     0.183587     0.710497      81.0627      11.7350
    0.0521500     0.157377     0.151334     0.693837      80.3070      46.2860
    0.0491700     0.132531     0.126424     0.692305      81.0398      55.6190
    0.0477640     0.149557     0.137948      6.43125      81.0236      316.208
    0.0518000     0.183844     0.183606      6.45972      81.2548      3.77814
    0.0422110     0.115726     0.127919      6.48891      81.3513      60.5148
    0.0486770     0.131261     0.136935      17.5484      83.7135      315.303
    0.0486720     0.135175     0.138599      17.5478      83.8279      319.950
    0.0470180     0.145517     0.141224      17.5454      84.0892      336.067
    0.0470120     0.148555     0.141021      17.5443      84.1397      342.900
    0.0470160     0.150149     0.140474      17.5436      84.1534      347.418
    0.0470160     0.151428     0.139628      17.5430      84.1524      351.901
    0.0454170     0.153215     0.136168      17.5412      84.0848      2.90832
    0.0454170     0.153339     0.135253      17.5409      84.0605      5.07077
    0.0384090     0.129199     0.109102      17.5399      85.5142      15.5354
    0.0445930     0.152069     0.126813      17.5385      83.7992      19.7852
    0.0447740     0.100981    0.0984780      3.58515      84.8878      303.921
    0.0469990     0.106725     0.103601      3.58309      85.1640      311.877
    0.0487750     0.132204     0.129244      3.58383      83.7824      322.134
    0.0492450     0.118566     0.113290      3.57595      85.7735      341.252
    0.0491740     0.155613     0.149167      3.57228      83.5518      358.359
    0.0490380     0.155611     0.148659      3.57056      83.5454      3.10330
    0.0476940     0.131177     0.123055      3.56639      84.8978      18.6428
    0.0476850     0.117865     0.109664      3.56601      85.6780      23.7066
    0.0466630     0.122292     0.112378      3.56026      84.4572      39.8752
    0.0436280     0.101888    0.0913080      3.55782      84.8059      55.8924
    0.0455430     0.116580     0.114279      3.58126      84.0692      310.878
    0.0479670     0.126247     0.122709      3.57716      84.4662      324.645
    0.0479590     0.139029     0.135370      3.57686      83.8136      329.970
    0.0481130     0.134257     0.128882      3.57101      84.8030      345.742
    0.0480580     0.146014     0.140520      3.57071      84.0699      348.586
    0.0477340     0.135795     0.129408      3.56759      84.8578      357.634
    0.0474450     0.135710     0.128617      3.56520      84.8403      5.95164
    0.0470610     0.133616     0.125422      3.56142      84.7204      18.8914
    0.0475000     0.127900     0.118412      3.55703      84.4360      33.8311
    0.0442380     0.120825     0.110349      3.55359      84.1130      45.0443
    0.0448940     0.113693     0.109749     0.732189      83.6202      306.582
    0.0484520     0.122434     0.118309     0.729134      83.9743      316.535
    0.0491810     0.133358     0.128877     0.722844      84.4614      336.702
    0.0491240     0.135662     0.131041     0.720275      84.5764      344.941
    0.0484730     0.137114     0.132286     0.716500      84.6625      357.455
    0.0484700     0.136528     0.131530     0.713377      84.6540      7.95494
    0.0477550     0.134889     0.129756     0.710774      84.5947      16.3456
    0.0477400     0.130347     0.125014     0.706948      84.4167      28.8479
    0.0470260     0.124496     0.118997     0.703783      84.1865      39.1592
    0.0449020     0.116464     0.110802     0.700698      83.8788      49.4131
    0.0268190    0.0945320    0.0841450      6.43331      83.6137      296.501
    0.0349420     0.111849     0.106657      6.44635      85.2431      326.735
    0.0400200     0.122418     0.117153      6.44635      84.6477      330.822
    0.0421900     0.126823     0.123487      6.45115      84.8269      343.539
    0.0439570     0.128440     0.126493      6.45459      84.8924      352.699
    0.0439620     0.128713     0.128585      6.45904      84.8990      4.63730
    0.0439500     0.125962     0.128236      6.46489      84.7750      20.1602
    0.0421360     0.113713     0.116914      6.46695      85.3048      29.1968
    0.0383420     0.102886     0.108970      6.47380      84.8138      49.1688
    0.0315300    0.0924060    0.0981390      6.47277      85.4365      53.7152


==> anc/fig_2_d_full_disk_Cassini_MT3.txt <==
fig_2_d_full_disk_Cassini_MT3
phase angle (degrees)           Full-disk albedo p
      17.5460    0.0377000
      17.5600    0.0378000
      17.7100    0.0377000
      17.7630    0.0377000
      17.8660    0.0376000
      17.9540    0.0377000
      18.0510    0.0380000
      18.1560    0.0378000
      18.2910    0.0376000
      18.4190    0.0374000
      18.4600    0.0371000
      18.5600    0.0374000
      18.6560    0.0372000
      18.7570    0.0372000
      18.8700    0.0371000
      18.9690    0.0371000
      19.0630    0.0369000
      19.1520    0.0369000
      19.2510    0.0365000
      19.3940    0.0367000
      19.4650    0.0370000
      19.5550    0.0366000
      19.6580    0.0366000
      19.7680    0.0366000
      19.8660    0.0366000
      19.9670    0.0363000
      20.0580    0.0358000
      20.1520    0.0360000
      20.2510    0.0366000
      53.1450    0.0257000
      53.1760    0.0256000
      53.2630    0.0256000
      53.3810    0.0258000
      53.4660    0.0258000
      53.5530    0.0255000
      53.6720    0.0255000
      125.690   0.00720000
      125.760   0.00730000
      125.870   0.00720000
      125.950   0.00720000
      126.060   0.00750000
      126.160   0.00720000
      126.270   0.00710000
      126.380   0.00710000
      140.990   0.00480000
      141.100   0.00450000
      141.150   0.00460000


==> anc/fig_2_e_Cassini_pixel_brightness_UV1.txt <==
fig_2_e_Cassini_pixel_brightness_UV1
Brightness(I/F)  mu  mu0 phase(degrees)  latitude(degrees) longitude(degrees)
    0.0430560    0.0428190    0.0784560      17.5563     -80.8610      321.478
    0.0431740    0.0530840    0.0861760      17.5556     -80.5838      326.173
    0.0581410    0.0720800    0.0980830      17.5535     -80.1322      336.773
    0.0583260    0.0850310    0.0918160      17.5474     -80.0791     0.945023
    0.0507650    0.0835740    0.0883590      17.5467     -80.1566      3.57739
    0.0802870    0.0823270    0.0963400      3.63672     -80.2943      350.823
    0.0803090    0.0727570    0.0851870      3.63136     -81.0409      1.04479
    0.0803090    0.0718130    0.0841440      3.63105     -81.1003      1.74005
    0.0865390    0.0822070    0.0920600      3.62289     -80.0142      16.5596
    0.0485530    0.0794740    0.0810870      6.60539     -80.2627      339.214
    0.0535080    0.0454960    0.0653650      6.64848     -80.3143      44.8020
    0.0741960     0.108409    0.0413180      119.215     -80.2708      66.9670
    0.0838170     0.102802    0.0477500      119.216     -80.1481      69.5658
    0.0914970    0.0987950    0.0521690      119.217     -80.0611      71.3570
     0.180880    0.0998770    0.0311660      127.962     -80.6318      72.2552
     0.187529    0.0932590    0.0381850      127.962     -80.5176      75.2051
    0.0832510    0.0485030    0.0941880      17.5597     -79.0641      313.368
    0.0671650    0.0794280     0.100951      17.5522     -79.9924      342.612
    0.0581320    0.0839350     0.101111      17.5508     -79.9346      348.019
    0.0745780    0.0973280    0.0869380      17.5419     -78.6375      19.4024
    0.0670950    0.0858570    0.0718690      17.5405     -78.9920      25.1347
    0.0741690    0.0715610    0.0892240      3.64871     -79.6150      328.662
    0.0743030    0.0819180    0.0979450      3.64337     -79.7611      338.886
    0.0802470     0.100782     0.116338      3.64198     -78.7343      343.189
    0.0865390    0.0837930    0.0937430      3.62324     -79.9438      15.8074
    0.0867060    0.0697350    0.0770670      3.61440     -79.6486      32.2951
    0.0693860    0.0471210    0.0524580      3.60755     -79.4291      46.6043
    0.0397300    0.0545310    0.0485780      6.58679     -79.1561      313.456
    0.0444300    0.0709290    0.0683030      6.59506     -79.6166      325.321
    0.0533560    0.0909720    0.0945000      6.61019     -79.8761      346.789
    0.0611210     0.100625     0.107224      6.61771     -79.4992      357.169
    0.0636230     0.102572     0.111157      6.62249     -79.3664      3.36403
    0.0679050    0.0970000     0.109773      6.63241     -79.3234      16.2698
    0.0644080    0.0972500     0.113019      6.63955     -78.7102      24.6372
    0.0588880    0.0766040    0.0953870      6.64639     -79.0671      35.4346
    0.0565940     0.131549    0.0301320      119.215     -79.5756      59.2309
    0.0682120     0.126437    0.0450000      119.219     -78.9181      63.1547
     0.102364    0.0922720    0.0590500      119.218     -79.9210      74.1650
     0.110618    0.0875400    0.0638240      119.219     -79.8204      76.1285
     0.121728    0.0797420    0.0713290      119.220     -79.6566      79.2466
     0.133226    0.0667260    0.0751680      119.219     -79.9677      83.8657
     0.145290    0.0560010    0.0841050      119.220     -79.7389      87.9360
     0.141870     0.131216    0.0359720      127.967     -78.0092      65.6513
     0.157622     0.122680    0.0381720      127.967     -78.4659      67.6981
     0.167246     0.116481    0.0374610      127.966     -78.9687      68.9432
     0.176989     0.113367    0.0408520      127.966     -78.9243      70.1578
     0.190812     0.106779    0.0478550      127.967     -78.8283      72.6710
     0.194037     0.106304    0.0556260      127.968     -78.2386      73.6883
     0.204983    0.0959010    0.0515000      127.966     -79.2665      75.9388
     0.204981    0.0880130    0.0593050      127.967     -79.1382      78.9019
    0.0746350    0.0681210     0.137664      17.5678     -73.9879      303.127
    0.0997590     0.126528     0.168523      17.5597     -75.0828      327.704
    0.0996370     0.145894     0.178693      17.5569     -74.8112      336.065
    0.0924620     0.140631     0.160246      17.5525     -76.0760      346.629
    0.0832980     0.167314     0.175275      17.5490     -74.6776      356.412
    0.0746930     0.164927     0.163676      17.5459     -74.8255      4.07117
    0.0746800     0.175762     0.163585      17.5425     -73.8086      11.9252
    0.0746800     0.155131     0.143982      17.5425     -75.1271      12.9720
    0.0745840     0.125272     0.101032      17.5377     -75.8808      27.4135
    0.0668980     0.116939    0.0826730      17.5343     -75.1543      36.2079
     0.107012    0.0398820    0.0638470      3.65457     -76.0770      299.030
     0.106775     0.146204     0.166841      3.64441     -73.5981      326.856
     0.101211     0.136617     0.153324      3.63132     -76.0739      340.424
     0.107150     0.143455     0.158132      3.62461     -76.1961      349.481
     0.113226     0.183227     0.197710      3.62431     -73.6344      351.160
     0.120127     0.154147     0.164336      3.60977     -75.5600      8.78722
     0.120255     0.172845     0.180287      3.60078     -73.7198      17.9454
     0.113979     0.145794     0.151111      3.59339     -74.4288      28.2773
     0.113514     0.110853     0.114465      3.58737     -75.2697      39.1702
     0.108136    0.0364040    0.0373570      3.57789     -76.0664      62.0646
    0.0441580    0.0778740    0.0656690      6.57221     -75.5428      308.329
    0.0628360     0.127558     0.116669      6.57625     -73.9681      319.676
    0.0795670     0.144442     0.141772      6.59626     -75.5277      337.220
    0.0904200     0.159561     0.159917      6.60378     -75.1685      345.140
    0.0968620     0.158698     0.165373      6.61889     -75.7166      359.203
     0.103421     0.158481     0.168879      6.62778     -75.6031      7.70122
     0.106827     0.148804     0.163861      6.63874     -75.6300      18.4533
     0.101552     0.143389     0.159921      6.64216     -75.6808      22.0123
    0.0840870     0.124668     0.151354      6.66592     -73.6216      42.7340
    0.0604710    0.0755150     0.104296      6.67009     -75.0459      53.9196
    0.0412310     0.190125    0.0342240      119.224     -75.3251      50.9813
    0.0527560     0.196651    0.0447970      119.228     -74.2357      52.0836
    0.0631130     0.174554    0.0553940      119.228     -75.1011      56.5191
    0.0733100     0.175317    0.0724950      119.233     -73.9500      58.9039
    0.0851000     0.158981    0.0803410      119.233     -74.4882      62.3217
     0.102366     0.133470    0.0851380      119.231     -75.7307      67.2955
     0.118427     0.132878     0.102905      119.235     -74.5136      69.2463
     0.130643     0.112921     0.100050      119.232     -75.8414      72.9349
     0.139740    0.0873280     0.117432      119.233     -75.8747      79.9241
     0.148696    0.0624970     0.125743      119.232     -76.3507      86.5056
     0.115059     0.177663    0.0348130      127.974     -74.5299      58.6301
     0.129703     0.175187    0.0438340      127.975     -74.0683      60.2782
     0.141537     0.166506    0.0596340      127.978     -73.5604      63.4933
     0.150720     0.155365    0.0663780      127.978     -73.8847      65.8337
     0.163565     0.134213    0.0596390      127.973     -75.9608      68.3924
     0.176342     0.136440    0.0808710      127.978     -74.1298      70.3116
     0.190207     0.137074    0.0910590      127.981     -73.2744      71.1494
     0.200740     0.116572    0.0778820      127.975     -75.7521      73.6435
     0.218688     0.104247    0.0838840      127.975     -76.0871      76.7169
     0.222260    0.0850090     0.101640      127.976     -75.8298      82.1536
    0.0920180     0.204272     0.234233      17.5569     -71.2514      340.761
    0.0919710     0.235013     0.240641      17.5493     -70.2415      356.576
    0.0835210     0.219109     0.217228      17.5466     -71.3083      1.94818
    0.0835160     0.224476     0.207756      17.5418     -70.5901      11.3529
    0.0741170     0.156005     0.105097      17.5294     -71.1670      39.5773
     0.110506     0.207750     0.225397      3.64971     -71.2315      341.234
     0.110736     0.214047     0.229248      3.64175     -71.4883      349.261
     0.105127     0.182529     0.184765      3.59839     -70.8344      32.8251
    0.0754300     0.123478     0.120929      3.58190     -70.1863      51.9795
    0.0555140     0.114533    0.0947390      6.55469     -70.7725      306.137
    0.0880830     0.173453     0.161848      6.57540     -71.4625      325.228
     0.109703     0.215482     0.212711      6.59734     -71.2392      343.561
     0.117080     0.241984     0.253886      6.63287     -70.0007      9.33527
     0.113283     0.199098     0.218854      6.65077     -71.4889      23.9583
     0.102365     0.169075     0.195104      6.66511     -71.4660      36.2911
    0.0714030     0.107456     0.141428      6.68282     -71.2683      54.5029
    0.0449700     0.235933    0.0535260      119.236     -70.9299      49.6624
    0.0768390     0.218703    0.0767770      119.240     -70.7389      54.3964
     0.127372     0.164036     0.125534      119.246     -71.0692      66.3193
     0.112284     0.208639    0.0559770      127.932     -70.5598      58.4145
     0.144173     0.179978    0.0838290      127.935     -70.7094      64.5545
     0.163299     0.165938    0.0892650      127.934     -71.3415      66.8087
     0.196831     0.140287     0.115394      127.936     -71.1099      72.5605
     0.137409     0.168220    0.0442710      141.055     -70.4763      68.7356
     0.150114     0.153906    0.0485410      141.055     -71.4987      70.7111
     0.191134     0.149597    0.0655760      141.056     -70.1998      72.7927
     0.205810     0.134202    0.0706840      141.055     -71.1913      75.1584
    0.0832290    0.0779670     0.171912      17.5760     -68.8795      296.225
    0.0924400     0.177790     0.242164      17.5678     -69.1315      319.779
    0.0925000     0.223369     0.268970      17.5623     -68.6553      332.556
    0.0833740     0.230521     0.196775      17.5362     -69.1912      21.0582
    0.0831300     0.190356     0.141897      17.5308     -69.8819      33.5236
     0.110085     0.165491     0.191873      3.67794     -68.5707      314.283
     0.116437     0.170704     0.196276      3.67535     -68.9329      316.610
     0.110880     0.254728     0.267445      3.63391     -69.1163      357.101
     0.116626     0.242430     0.251557      3.62193     -69.7521      8.04277
     0.111295     0.226169     0.231479      3.60909     -69.7924      20.1032
     0.106590     0.200610     0.202316      3.59683     -69.5884      32.1123
    0.0998200     0.230069     0.219048      6.57789     -68.5989      332.271
     0.114754     0.255912     0.255892      6.60470     -69.0536      350.337
     0.118112     0.247529     0.261956      6.63897     -69.3537      13.2387
    0.0358750     0.262496    0.0358890      119.234     -69.9905      45.1231
    0.0597220     0.252431    0.0707840      119.243     -68.7255      50.6476
    0.0917320     0.216535     0.102952      119.247     -69.2179      57.6877
     0.110098     0.205582     0.115735      119.249     -69.1057      60.1841
     0.144555     0.157865     0.165087      119.256     -68.6215      70.1709
     0.164235     0.123108     0.184334      119.257     -69.1194      76.2985
     0.184005    0.0515430     0.221546      119.257     -69.5313      89.4054
    0.0822400     0.259643    0.0360760      127.935     -67.7983      52.1358
    0.0966480     0.233921    0.0544770      127.935     -68.6347      56.1439
     0.129971     0.218540    0.0773820      127.939     -68.2047      59.9946
     0.182736     0.159929     0.114160      127.939     -69.8185      69.7457
     0.214528     0.131202     0.137632      127.940     -69.9213      75.3210
     0.236862     0.104854     0.161256      127.942     -69.6711      80.5037
     0.125092     0.180607    0.0415120      141.056     -69.4791      67.2835
     0.150351     0.171955    0.0516520      141.056     -69.3558      69.1252
     0.181867     0.162658    0.0622970      141.057     -69.2249      71.0543
     0.226026     0.153653    0.0830260      141.058     -68.0022      73.6773
     0.241481     0.141635    0.0854800      141.057     -68.9340      75.2516
     0.236247     0.127365    0.0896980      141.057     -69.8782      77.3794
    0.0922320     0.128220     0.228155      17.5786     -65.6224      301.158
    0.0997020     0.200082     0.284162      17.5745     -64.8908      313.766
     0.100112     0.257179     0.321897      17.5690     -64.3692      325.611
    0.0996770     0.298334     0.323622      17.5567     -65.3215      345.422
    0.0996040     0.309458     0.311290      17.5492     -65.3509      357.274
    0.0998530     0.306600     0.293979      17.5444     -65.4832      4.75864
    0.0924370     0.302993     0.284293      17.5423     -65.5675      8.01660
    0.0913500     0.281025     0.236224      17.5334     -65.4091      22.3872
    0.0831600     0.253950     0.197942      17.5293     -65.8071      30.0276
    0.0671220     0.187860     0.101342      17.5183     -64.4295      49.6582
     0.104286     0.216189     0.244070      3.68314     -64.7962      316.506
     0.109266     0.241209     0.265801      3.67268     -65.7144      325.217
     0.109548     0.290962     0.311658      3.66043     -64.7260      336.830
     0.104636     0.321983     0.336225      3.63959     -64.5107      352.811
     0.105008     0.327781     0.338107      3.62676     -64.3094      2.13171
     0.105224     0.321449     0.327911      3.61394     -64.2362      11.4234
     0.105003     0.294482     0.300958      3.61367     -65.9411      12.6881
    0.0989490     0.249140     0.248610      3.58993     -65.7961      32.2426
    0.0929640     0.259718     0.258147      3.58658     -64.6592      33.3572
    0.0760710     0.124860     0.115983      3.56095     -64.7055      61.0824
    0.0753650     0.165782     0.137560      6.53560     -65.0648      306.048
    0.0940750     0.252147     0.231545      6.55552     -64.4775      323.014
     0.103158     0.283415     0.272967      6.58036     -65.6749      337.401
     0.109197     0.306375     0.305078      6.60264     -65.7007      350.622
     0.113600     0.313208     0.316594      6.61395     -65.5430      357.127
     0.116964     0.321128     0.331048      6.62962     -64.9161      5.91814
     0.120098     0.311575     0.330796      6.65146     -64.4299      17.9961
     0.119601     0.307380     0.330092      6.65961     -64.0003      22.3771
     0.113443     0.247571     0.281214      6.68426     -64.4006      38.3212
    0.0934590     0.145834     0.190714      6.70879     -64.3877      58.5942
    0.0701030     0.282922    0.0904350      119.252     -65.3492      50.7030
    0.0821490     0.289483     0.101292      119.256     -64.2143      51.3957
    0.0943680     0.254158     0.115417      119.255     -65.8364      55.4797
     0.107385     0.256945     0.134421      119.261     -64.4122      57.0235
     0.120839     0.231758     0.148881      119.261     -65.1514      60.5037
     0.133570     0.218381     0.176898      119.267     -64.0922      63.9329
     0.148709     0.207536     0.184603      119.268     -64.2347      65.5571
     0.164565     0.171465     0.199244      119.267     -65.3570      70.4708
     0.179927     0.136485     0.226230      119.270     -65.2952      76.1264
     0.190903     0.100823     0.240865      119.269     -65.9648      81.5175
     0.118278     0.267898    0.0924160      127.949     -63.1205      57.7503
     0.130588     0.232512    0.0827630      127.942     -66.6948      59.3829
     0.142460     0.222098     0.102775      127.945     -66.0162      62.1548
     0.154766     0.207908     0.114338      127.946     -66.2285      64.4391
     0.166851     0.215586     0.146763      127.954     -63.0962      66.1623
     0.180250     0.200148     0.159099      127.955     -63.2741      68.3914
     0.194006     0.169355     0.182237      127.956     -63.6241      72.8288
     0.208102     0.161274     0.196425      127.958     -63.0137      74.3695
     0.222773     0.131235     0.209897      127.957     -63.9103      78.3942
     0.230076    0.0969820     0.199766      127.950     -66.9188      82.7898
     0.216036     0.192200    0.0876690      141.061     -63.6125      70.3421
     0.215971     0.172703    0.0820280      141.059     -66.1908      71.6475
     0.236718     0.181441    0.0994710      141.062     -63.4953      72.0543
     0.241777     0.161781    0.0939490      141.060     -66.0589      73.5563
     0.257845     0.164353     0.109248      141.061     -64.2033      74.2384
     0.257849     0.157748     0.107444      141.061     -65.0522      74.7996
     0.263309     0.149873     0.106639      141.060     -65.9166      75.5928
     0.268709     0.140516     0.106998      141.059     -66.7958      76.6787
     0.291298     0.136715     0.120305      141.060     -65.7612      77.7940
     0.314701     0.143163     0.139563      141.063     -63.0862      77.9085
     0.109041     0.126184     0.249204      17.5861     -61.1056      295.435
     0.107999     0.331615     0.384372      17.5662     -60.9849      334.027
     0.108648     0.359945     0.381058      17.5563     -61.3928      347.875
     0.108618     0.378572     0.397681      17.5559     -60.2206      348.796
     0.100161     0.368269     0.360758      17.5470     -61.4766     0.441986
    0.0583610     0.216397     0.115442      17.5140     -60.9990      50.5812
     0.100947     0.127750     0.164262      3.69554     -60.4625      294.748
     0.125579     0.317863     0.343800      3.66304     -60.2652      327.277
     0.123777     0.321049     0.345784      3.65917     -60.7789      329.691
     0.118654     0.346917     0.367105      3.64461     -61.2876      339.793
     0.119389     0.367100     0.381719      3.62654     -61.4332      351.944
     0.119857     0.382266     0.391469      3.60884     -60.6545      3.32577
    0.0697030     0.168483     0.132486      6.51725     -61.2190      300.993
    0.0984180     0.291990     0.264424      6.53984     -60.0253      320.188
     0.105635     0.351607     0.335661      6.56873     -60.4106      335.781
     0.111491     0.371615     0.362130      6.58453     -60.4995      343.687
     0.110152     0.297832     0.332435      6.68728     -61.1917      35.6424
    0.0928040     0.143578     0.196872      6.72801     -60.0736      63.9283
    0.0302450     0.373300    0.0405120      119.250     -61.3361      40.5787
    0.0966920     0.302471     0.137280      119.267     -61.0248      53.8718
    0.0768720     0.313480    0.0546600      127.947     -62.0005      51.5338
    0.0967010     0.296696    0.0722790      127.948     -62.1891      54.1341
     0.176657     0.233876     0.163886      127.960     -60.3237      65.7249
    0.0704270     0.271315    0.0369140      141.062     -60.2621      61.2985
     0.196454     0.205529     0.105184      141.064     -60.4060      70.4754
     0.252512     0.182059     0.130335      141.065     -60.1800      73.7672
     0.118024     0.315597     0.389995      17.5730     -59.5444      325.226
    0.0997370     0.392254     0.360365      17.5394     -59.4052      10.0294
    0.0920100     0.347890     0.284635      17.5285     -59.9987      25.0979
    0.0832110     0.312617     0.221422      17.5188     -58.5767      37.8374
     0.112986     0.278725     0.308451      3.67495     -59.9383      318.203
     0.120046     0.405010     0.417973      3.62150     -59.0732      355.238
     0.120388     0.392711     0.397795      3.59533     -59.4052      11.3296
     0.115239     0.350282     0.347872      3.56992     -59.3058      27.7054
     0.113723     0.408206     0.406389      6.60352     -59.0301      353.287
     0.117290     0.404924     0.416172      6.63437     -59.2109      7.33185
     0.118073     0.381552     0.404037      6.66037     -59.2403      19.5670
     0.112765     0.364631     0.390187      6.66726     -59.6821      23.2547
    0.0427290     0.381310    0.0762900      119.261     -58.7840      44.0399
    0.0568460     0.363811    0.0984750      119.265     -58.8583      46.9185
    0.0750720     0.345994     0.125989      119.270     -58.5457      50.2763
     0.116135     0.285685     0.192758      119.280     -58.5200      59.2700
     0.130441     0.257563     0.203352      119.279     -59.6879      62.1545
     0.156637     0.212106     0.255884      119.288     -58.7849      69.0314
     0.177068     0.186600     0.278387      119.290     -58.6098      72.4267
     0.198102    0.0659360     0.344192      119.292     -59.5170      87.3661
    0.0595050     0.358864    0.0419350      127.950     -58.9419      48.4681
     0.114383     0.306567     0.117784      127.960     -58.0293      57.5449
     0.133080     0.290157     0.130572      127.960     -58.4237      59.4688
     0.154342     0.265546     0.160797      127.964     -58.0700      63.1583
     0.197649     0.211149     0.210422      127.968     -58.2512      70.1549
     0.222593     0.173460     0.231386      127.967     -59.2268      74.5037
     0.241723     0.144978     0.267491      127.971     -58.0922      78.4899
    0.0875520     0.275896    0.0543280      141.064     -58.0308      62.6221
     0.106167     0.256910    0.0619840      141.064     -59.3474      64.1486
     0.133425     0.238777    0.0829770      141.064     -59.1760      66.7573
     0.159165     0.229436     0.100698      141.066     -58.3417      68.5431
     0.215779     0.195369     0.123532      141.065     -59.5310      72.3244
     0.297021     0.154306     0.158829      141.066     -59.9171      77.5294
     0.314420     0.138018     0.174960      141.066     -59.7650      79.6816
     0.128318     0.197896     0.332361      17.5907     -55.7575      300.010
     0.136779     0.319148     0.418503      17.5811     -55.7692      317.540
     0.137281     0.409234     0.468581      17.5695     -55.2156      334.120
     0.147060     0.461614     0.488950      17.5598     -54.1155      346.049
     0.136845     0.457677     0.470540      17.5551     -55.0405      351.181
     0.128440     0.475188     0.455560      17.5447     -54.2254      2.67587
     0.117939     0.450603     0.411236      17.5379     -55.3484      10.5368
     0.109025     0.399323     0.316039      17.5228     -55.1394      28.5144
     0.100097     0.347738     0.250219      17.5173     -56.0629      36.8171
    0.0667810     0.237364     0.102445      17.5035     -54.2076      56.4878
     0.112628     0.236412     0.274331      3.70066     -54.7359      303.703
     0.125028     0.305659     0.340832      3.69245     -53.9482      312.191
     0.138229     0.395295     0.423556      3.67113     -53.9875      327.068
     0.144308     0.436326     0.459890      3.65640     -53.9018      336.005
     0.151673     0.433765     0.456761      3.65453     -54.3373      336.884
     0.158428     0.462481     0.477197      3.62790     -54.9153      351.644
     0.157878     0.465313     0.477566      3.61986     -55.0155      356.013
     0.152345     0.461947     0.467452      3.59764     -54.9799      8.04665
     0.151295     0.467777     0.471338      3.59129     -54.2426      11.1676
     0.153248     0.401115     0.398845      3.57108     -56.4745      24.1736
    0.0794420     0.198966     0.151108      6.49009     -54.2352      298.023
     0.123220     0.346490     0.315237      6.53240     -56.0019      321.686
     0.133570     0.386822     0.358884      6.54119     -55.0495      327.212
     0.142821     0.455273     0.437892      6.56776     -53.8369      340.012
     0.150784     0.478491     0.477177      6.60624     -54.3604      355.431
     0.151036     0.468178     0.479784      6.63647     -54.8698      7.55963
     0.150871     0.451765     0.474293      6.66172     -54.5494      17.9011
     0.140229     0.389966     0.424634      6.68891     -55.5982      30.6857
     0.143567     0.356028     0.398442      6.70621     -54.9823      38.7149
     0.127346     0.214364     0.273510      6.74221     -54.2801      60.0437
    0.0306490     0.434990    0.0426050      119.259     -56.3511      38.9450
    0.0448320     0.422564    0.0726850      119.265     -55.7427      42.1886
    0.0579300     0.395184    0.0981230      119.269     -56.4599      45.5062
    0.0727610     0.402915     0.133383      119.279     -53.7461      48.1033
    0.0873570     0.351717     0.162090      119.280     -55.8323      52.8332
     0.106810     0.337588     0.197249      119.288     -54.5352      56.1042
     0.123504     0.305067     0.245049      119.297     -53.5048      61.0541
     0.143541     0.237035     0.282034      119.298     -55.2956      68.0013
     0.163746     0.198662     0.306696      119.299     -55.7551      72.3063
     0.187061     0.149015     0.339517      119.302     -55.9709      78.0001
    0.0525820     0.391929    0.0391850      128.004     -56.1736      47.2319
    0.0671330     0.384177    0.0624960      128.008     -55.2790      49.5822
    0.0844990     0.342306    0.0884620      128.009     -57.1186      53.4256
     0.106993     0.345219     0.111954      128.014     -55.1402      55.1662
     0.124492     0.312207     0.121810      128.012     -57.2227      57.5722
     0.147372     0.298660     0.162970      128.019     -55.1630      61.1843
     0.169951     0.269846     0.183109      128.020     -55.9053      64.2389
     0.186609     0.214804     0.238043      128.025     -55.6267      71.0769
     0.208823     0.188068     0.244440      128.023     -57.0499      73.6256
     0.238516    0.0907100     0.317572      128.026     -57.1366      85.1576
    0.0672010     0.315239    0.0415780      141.066     -54.8892      60.0612
    0.0912980     0.292635    0.0554600      141.066     -56.0514      62.0075
     0.106216     0.283219    0.0732740      141.067     -55.2908      63.7555
     0.125225     0.279522    0.0902500      141.068     -53.9403      65.0964
     0.141767     0.259782     0.112538      141.069     -53.7828      67.4877
     0.163271     0.235843     0.120382      141.068     -55.5709      69.3281
     0.186792     0.233615     0.146912      141.070     -52.9414      70.8490
     0.210826     0.192057     0.154205      141.068     -56.5787      74.0812
     0.241556     0.174520     0.178368      141.069     -55.7429      76.4398
     0.263090     0.152969     0.205680      141.070     -54.8961      79.1184
     0.166112     0.295168     0.433655      17.5932     -50.2364      306.493
     0.186985     0.425664     0.517823      17.5802     -50.2323      324.749
     0.166577     0.525245     0.500676      17.5439     -50.7466      3.18768
     0.137174     0.482531     0.409351      17.5275     -51.2658      20.4439
     0.127471     0.427674     0.316705      17.5144     -50.3293      34.7133
    0.0879120     0.287800     0.138836      17.4999     -50.0151      54.6214
     0.205778     0.537141     0.548769      3.61870     -50.0513      356.237
     0.220588     0.532112     0.536149      3.59379     -50.0665      8.22606
     0.221821     0.513861     0.512842      3.57690     -50.0624      16.5084
     0.108523     0.250405     0.199463      6.48409     -51.0781      301.360
     0.188153     0.449538     0.489502      6.70198     -50.1366      32.3021
    0.0310430     0.508878    0.0438170      119.268     -50.2088      37.3433
    0.0785450     0.428940     0.154196      119.288     -50.3925      48.5312
    0.0951680     0.391347     0.188336      119.292     -51.1121      52.5716
     0.132866     0.332574     0.264107      119.305     -50.1795      60.2750
    0.0553970     0.345947    0.0356440      141.068     -51.9404      58.6542
    0.0738820     0.330326    0.0547310      141.069     -51.8203      60.5804
    0.0914870     0.324112    0.0737290      141.070     -50.5687      62.1337
     0.113793     0.306148    0.0946550      141.071     -50.4369      64.1895
     0.133721     0.285707     0.106799      141.070     -51.4827      65.8363
     0.182181     0.241933     0.154768      141.072     -51.1588      70.7084
     0.186309     0.384033     0.497193      17.5864     -49.7088      317.420
     0.186631     0.516197     0.551167      17.5631     -49.8248      343.956
     0.175920     0.531023     0.546246      17.5569     -49.8014      350.218
     0.166166     0.510382     0.437672      17.5281     -49.5820      18.9626
     0.151183     0.104487     0.151034      3.72645     -49.3889      285.148
     0.158033     0.289396     0.330060      3.70943     -49.4397      304.777
     0.191426     0.399233     0.433102      3.68898     -49.6823      319.287
     0.191832     0.486601     0.512222      3.66347     -49.4451      334.065
     0.198627     0.515981     0.535931      3.64554     -49.8354      343.160
     0.205162     0.518797     0.538116      3.64352     -49.8435      344.162
     0.206104     0.541758     0.547135      3.59830     -49.5948      5.89439
     0.159865     0.383255     0.340912      6.50730     -49.8706      316.752
     0.177736     0.457475     0.424582      6.53132     -49.5692      327.891
     0.187927     0.507348     0.486803      6.56158     -49.9146      339.712
     0.190081     0.531571     0.518626      6.58006     -49.6799      346.711
     0.202175     0.543641     0.546637      6.61782     -49.9570     0.267838
     0.199476     0.539356     0.551158      6.63833     -49.8863      7.64867
     0.189439     0.505133     0.536001      6.68199     -49.1031      23.5891
     0.162902     0.324332     0.382228      6.74086     -49.9242      50.9431
    0.0449800     0.503682    0.0799800      119.277     -48.6915      40.4432
    0.0613700     0.480805     0.115098      119.284     -48.5748      43.7929
     0.113126     0.394448     0.219965      119.301     -48.7163      54.3756
     0.153856     0.284177     0.318419      119.313     -49.4698      65.9359
     0.176730     0.259402     0.348700      119.318     -48.7479      68.8259
     0.193972    0.0784590     0.461492      119.325     -49.5671      86.3160
    0.0491780     0.458519    0.0450340      128.014     -49.6748      46.0779
    0.0674640     0.456031    0.0720460      128.020     -48.0073      48.2339
    0.0845520     0.416569    0.0961620      128.020     -49.9368      51.1824
     0.104496     0.407659     0.131865      128.027     -48.0494      53.9529
     0.123952     0.388639     0.152482      128.029     -48.1705      56.0108
     0.144868     0.349424     0.192933      128.033     -48.4001      60.1521
     0.170604     0.301182     0.229073      128.034     -49.5195      64.6283
     0.197754     0.271697     0.261011      128.037     -49.2062      67.8620
     0.226652     0.235934     0.295164      128.040     -49.0475      71.5493
     0.249533    0.0815990     0.415726      128.046     -48.8370      86.5081
     0.158740     0.272865     0.152506      141.074     -47.9125      68.8800
     0.210761     0.225514     0.192544      141.074     -48.7113      73.2669
     0.236594     0.189121     0.224217      141.074     -49.0302      76.7423
     0.263166     0.171230     0.241645      141.075     -48.9083      78.5047
     0.260076     0.113309     0.309326      17.6087     -44.9826      284.436
     0.294353     0.414567     0.536898      17.5896     -46.3168      316.732
     0.271728     0.503240     0.591610      17.5800     -45.5387      328.439
     0.282905     0.563655     0.621456      17.5711     -44.6139      337.924
     0.282652     0.599584     0.602551      17.5540     -45.2425      353.625
     0.271780     0.608466     0.570510      17.5409     -44.6834      5.32481
     0.260066     0.587005     0.509556      17.5278     -44.3138      17.0681
     0.238031     0.542020     0.436993      17.5182     -44.6955      26.4168
     0.207160     0.453658     0.316809      17.5066     -45.3720      39.3636
     0.128910     0.323092     0.160739      17.4963     -46.3099      54.1806
     0.219894     0.202089     0.249158      3.72854     -45.7681      292.885
     0.264899     0.373731     0.414726      3.71094     -44.6497      309.647
     0.287224     0.432103     0.470581      3.70348     -43.6319      315.306
     0.301925     0.496607     0.527985      3.68183     -45.2107      326.405
     0.310554     0.545472     0.570038      3.66069     -45.8061      336.767
     0.318105     0.582225     0.599361      3.63720     -45.8698      347.649
     0.325967     0.614176     0.629668      3.63230     -43.8735      349.896
     0.318616     0.614291     0.620125      3.60090     -44.5458      3.40167
     0.320563     0.587614     0.590477      3.59080     -46.0809      8.25749
     0.326228     0.591386     0.587556      3.56899     -44.1284      17.1311
     0.166966     0.249192     0.187602      6.45959     -45.3260      296.876
     0.254678     0.420297     0.372771      6.49624     -45.9102      316.241
     0.281803     0.499605     0.459953      6.51666     -44.9094      325.783
     0.299665     0.570938     0.543953      6.54815     -44.3933      337.641
     0.304153     0.604486     0.592118      6.58323     -44.7712      349.284
     0.305979     0.614851     0.614107      6.61066     -44.8359      358.196
     0.307359     0.601208     0.617370      6.64972     -44.9817      10.9204
     0.299927     0.589573     0.609994      6.65934     -45.2418      14.1796
     0.294757     0.537194     0.576127      6.70096     -44.6398      28.5025
     0.287493     0.488552     0.533039      6.71285     -46.0501      33.8951
    0.0320930     0.579319    0.0490520      119.278     -43.7892      36.4447
    0.0482490     0.550435    0.0947260      119.287     -43.7889      40.3853
    0.0870010     0.474106     0.158971      119.295     -46.4043      47.0983
     0.107861     0.437716     0.204474      119.302     -46.3657      51.4250
     0.135243     0.436238     0.242680      119.312     -43.7892      53.6517
     0.158238     0.361390     0.293825      119.316     -45.8554      60.0130
     0.183591     0.309704     0.347147      119.324     -45.4678      65.3469
     0.222577     0.229679     0.423693      119.334     -44.5436      73.1394
     0.249420    0.0867330     0.513484      119.339     -44.7975      85.7036
    0.0505480     0.523074    0.0505020      128.024     -42.9928      45.1650
    0.0697540     0.501542    0.0804480      128.028     -42.9456      47.6936
    0.0896220     0.456073     0.107605      128.028     -45.3553      50.7249
     0.110634     0.428584     0.137841      128.031     -45.6232      53.5630
     0.135533     0.377376     0.176849      128.033     -47.2254      57.9353
     0.160186     0.395359     0.209472      128.042     -42.8137      58.8657
     0.186601     0.315794     0.241869      128.039     -47.1793      64.3656
     0.214980     0.262638     0.292654      128.043     -47.1428      69.6370
     0.249579     0.245484     0.342769      128.052     -43.9317      72.3075
     0.277995     0.152606     0.414656      128.055     -44.2038      80.4316
    0.0511240     0.388786    0.0384960      141.071     -46.5079      57.7829
    0.0695270     0.399143    0.0594560      141.074     -42.9450      58.9256
    0.0904270     0.356492    0.0775770      141.073     -46.2914      61.2771
     0.116306     0.332211     0.110599      141.074     -45.5998      64.0718
     0.136890     0.305977     0.130698      141.074     -46.4938      66.2245
     0.162522     0.284127     0.154694      141.075     -46.3503      68.4101
     0.190242     0.275416     0.190484      141.077     -43.1863      70.3397
     0.219999     0.221092     0.224933      141.077     -45.4148      74.6111
     0.252094     0.174691     0.257078      141.076     -46.7164      78.5841
     0.278729     0.144190     0.298877      141.078     -44.9361      81.5750
     0.316541     0.341091     0.511762      17.6038     -41.1672      303.403
     0.328866     0.623289     0.669455      17.5682     -41.1613      341.748
     0.305934     0.657563     0.627324      17.5442     -41.2217      2.16528
     0.271347     0.587470     0.466244      17.5139     -40.1291      28.1246
     0.331678     0.668545     0.682326      3.64228     -40.0378      351.852
     0.332070     0.659715     0.667656      3.62333     -41.2614      359.600
     0.331310     0.602556     0.592362      3.56358     -40.8320      24.2353
     0.322896     0.570214     0.556907      3.55291     -41.1850      29.2779
     0.293517     0.443973     0.420258      3.51705     -40.4396      46.8238
     0.227651     0.231581     0.200006      3.48874     -40.3192      67.2381
     0.309852     0.579063     0.541943      6.52478     -41.0498      331.371
     0.325279     0.619984     0.589689      6.54180     -40.3462      337.402
     0.340301     0.679466     0.677929      6.61031     -40.0082      358.494
    0.0377860     0.605838    0.0493350      119.282     -41.3376      36.0209
     0.107639     0.526193     0.180142      119.306     -40.4945      46.6211
     0.132191     0.486916     0.222999      119.313     -40.9443      50.4625
     0.187039     0.396486     0.316125      119.326     -41.4221      59.1156
     0.249001     0.255833     0.444763      119.342     -41.0482      71.8182
     0.280893     0.145306     0.527189      119.350     -40.5587      81.0702
    0.0494010     0.549302    0.0457710      128.026     -40.6342      44.3605
    0.0698450     0.508785    0.0813260      128.029     -42.1463      47.5821
    0.0922020     0.498890     0.114848      128.035     -40.5246      49.9601
     0.119004     0.470699     0.148795      128.039     -40.6112      52.7885
     0.147788     0.426669     0.186782      128.041     -41.7671      56.4206
     0.277080     0.230623     0.375193      128.057     -42.0432      74.0971
    0.0730290     0.402713    0.0639990      141.075     -41.9770      59.1159
     0.116840     0.359747     0.118651      141.077     -41.2322      63.4832
     0.141030     0.338567     0.138483      141.077     -41.5910      65.2487
     0.167248     0.316975     0.162316      141.078     -41.4631      67.2236
     0.230482     0.236040     0.239056      141.079     -41.9610      74.1115
     0.262089     0.200936     0.269747      141.079     -42.2457      77.0465
     0.352247     0.496942     0.626054      17.5927     -39.8116      318.740
     0.340672     0.579610     0.672670      17.5825     -39.4638      329.374
     0.315205     0.675033     0.662977      17.5503     -39.8618      357.067
     0.293865     0.660020     0.577860      17.5276     -39.0019      15.6326
     0.231113     0.514133     0.355298      17.5008     -38.8994      40.2938
     0.156932     0.353465     0.161588      17.4877     -39.3217      56.7507
     0.330621     0.620830     0.646357      3.67908     -39.6862      336.644
     0.332550     0.684397     0.685774      3.60255     -38.9132      7.35140
     0.332594     0.658976     0.654500      3.58319     -39.3582      15.2388
     0.310103     0.483681     0.460840      3.52057     -39.3206      43.5694
     0.193764     0.251693     0.179085      6.43479     -38.6892      293.468
     0.281849     0.455848     0.396760      6.47070     -38.8470      312.569
     0.335897     0.661551     0.639208      6.56145     -39.2135      343.997
     0.342278     0.689718     0.697445      6.63203     -39.0246      4.93745
     0.345665     0.668174     0.686249      6.65544     -39.6766      11.9712
     0.341379     0.593544     0.636313      6.71047     -39.4014      29.3620
     0.338357     0.591245     0.634484      6.71150     -39.4086      29.7143
    0.0598490     0.595963    0.0935010      119.292     -39.6887      39.2740
    0.0820300     0.577189     0.137832      119.301     -38.6449      42.5639
     0.159931     0.471428     0.266590      119.322     -39.0407      53.3384
     0.215251     0.341956     0.390246      119.339     -39.5769      64.9080
     0.176934     0.414443     0.244255      128.052     -37.8196      59.6580
     0.208242     0.372153     0.281704      128.055     -38.4498      63.0943
     0.241669     0.318564     0.331056      128.058     -38.7300      67.5672
     0.311677     0.176382     0.444980      128.064     -39.4255      79.0443
    0.0524010     0.442481    0.0446820      141.076     -38.8803      57.0247
    0.0917920     0.410323    0.0874620      141.077     -38.2367      60.2631
     0.196573     0.295210     0.201058      141.080     -39.4354      69.7440
     0.291402     0.177419     0.324945      141.083     -37.8690      79.5485
     0.353332     0.286055     0.489596      17.6131     -36.1394      295.455
     0.364743     0.580660     0.700371      17.5908     -35.4000      323.524
     0.364030     0.660314     0.742817      17.5801     -34.5544      333.472
     0.352742     0.698381     0.753211      17.5719     -34.4419      340.307
     0.340342     0.717430     0.734891      17.5603     -35.5473      349.309
     0.329126     0.729278     0.672969      17.5370     -35.1624      7.31363
     0.315928     0.699744     0.595141      17.5211     -34.3740      19.5665
     0.293213     0.664928     0.553905      17.5185     -36.2201      22.3486
     0.261364     0.549352     0.383509      17.4992     -35.8904      39.6544
     0.166693     0.372056     0.160039      17.4819     -34.2169      58.3499
     0.286790     0.217365     0.272139      3.75124     -34.3359      289.150
     0.341340     0.470798     0.515763      3.72341     -34.1780      310.377
     0.356489     0.553121     0.590285      3.70021     -36.4988      321.306
     0.358157     0.636808     0.666816      3.67869     -35.6435      331.351
     0.357094     0.649786     0.678635      3.67522     -35.3533      332.895
     0.355780     0.695498     0.717369      3.65370     -35.3460      341.578
     0.358557     0.745533     0.757071      3.62145     -34.1293      353.755
     0.365612     0.753831     0.763773      3.61647     -33.6275      355.524
     0.358568     0.756353     0.760186      3.59684     -33.5506      2.61366
     0.367174     0.742967     0.740951      3.57773     -33.7984      9.64023
     0.208046     0.272858     0.193297      6.41984     -33.5960      292.985
     0.298483     0.498024     0.434304      6.46143     -34.4205      312.949
     0.325879     0.617321     0.568632      6.49929     -34.5492      326.514
     0.346238     0.692532     0.662926      6.54549     -35.4367      340.433
     0.351008     0.706481     0.679322      6.55156     -34.9571      342.358
     0.359826     0.746653     0.733746      6.58566     -34.0739      352.165
     0.364138     0.747720     0.751765      6.62482     -34.5189      2.88333
     0.369117     0.745147     0.761658      6.65341     -33.6524      10.7223
     0.367780     0.702600     0.733964      6.68640     -34.3063      20.1871
     0.365919     0.662623     0.704603      6.70968     -34.4002      27.2039
    0.0396280     0.676342    0.0592650      119.293     -33.7607      35.5879
    0.0627160     0.636168    0.0991560      119.298     -35.3945      38.8088
    0.0881160     0.595523     0.150296      119.307     -36.0306      42.8347
     0.115247     0.582892     0.184336      119.314     -34.8472      45.1112
     0.141948     0.547335     0.244939      119.326     -33.7068      49.3851
     0.173056     0.476732     0.301577      119.332     -35.7842      54.7347
     0.204671     0.430524     0.353783      119.340     -35.4854      58.9609
     0.237803     0.389224     0.414247      119.350     -33.6447      63.1127
     0.273366     0.314234     0.480378      119.358     -33.5726      69.0324
     0.308728     0.196036     0.544438      119.360     -35.9053      77.6247
    0.0502200     0.583582    0.0501560      128.032     -36.5850      44.0745
    0.0743300     0.558880    0.0886020      128.037     -36.2436      46.9285
    0.0990670     0.561813     0.124280      128.045     -32.8037      48.8935
     0.126810     0.503483     0.160958      128.045     -36.1199      52.4304
     0.154844     0.479974     0.209750      128.053     -34.1724      55.5962
     0.183402     0.428494     0.253609      128.056     -35.4795      59.4699
     0.218458     0.382427     0.300069      128.060     -35.6346      63.2909
     0.253841     0.349834     0.349884      128.066     -33.7941      66.5042
     0.290520     0.257628     0.434320      128.072     -33.6260      73.6144
     0.324970     0.204933     0.482817      128.076     -33.0089      77.6006
    0.0507470     0.480966    0.0412630      141.078     -33.7761      56.0801
    0.0694450     0.458066    0.0660040      141.079     -34.0813      57.9219
    0.0915900     0.419074    0.0918710      141.078     -36.4835      60.2586
     0.116126     0.413094     0.122396      141.081     -33.4212      61.9275
     0.142018     0.371610     0.146467      141.080     -36.2259      64.3765
     0.171390     0.361434     0.180329      141.082     -33.1561      66.1323
     0.206265     0.312978     0.213499      141.082     -35.4752      69.3427
     0.235803     0.290117     0.249710      141.084     -33.6383      71.5182
     0.273151     0.238035     0.304656      141.085     -32.9556      75.5270
     0.307787     0.203233     0.335154      141.086     -33.2029      78.0575
     0.377345     0.500928     0.675113      17.6066     -30.3507      310.482
     0.364745     0.618592     0.743927      17.5930     -31.4608      323.452
     0.364358     0.754566     0.789086      17.5662     -31.3145      345.305
     0.340742     0.783695     0.762745      17.5491     -31.0732      357.987
     0.329538     0.780280     0.744431      17.5443     -31.3905      1.48422
     0.316941     0.777053     0.697851      17.5305     -30.2465      11.4443
     0.296042     0.665767     0.509749      17.5044     -30.4898      31.8697
     0.366215     0.633442     0.669593      3.69765     -30.9114      324.417
     0.374954     0.791975     0.802396      3.61865     -30.2039      354.372
     0.382001     0.789455     0.788964      3.58357     -30.2953      6.59314
     0.351306     0.663407     0.611512      6.49341     -30.1920      326.918
     0.366585     0.734322     0.699230      6.53412     -30.8776      338.635
     0.372532     0.770833     0.747468      6.56218     -30.6343      346.421
     0.372767     0.773695     0.756925      6.57747     -31.4101      350.376
     0.371447     0.798463     0.793484      6.60529     -30.1947      357.864
     0.375322     0.793897     0.804194      6.64022     -30.0988      6.98196
    0.0395950     0.710940    0.0530190      119.295     -30.3344      34.6892
    0.0636200     0.681402     0.100682      119.304     -30.4376      38.0233
     0.118545     0.608604     0.194225      119.320     -31.4423      44.9025
     0.179813     0.521810     0.303332      119.337     -31.3316      52.9877
     0.213010     0.474679     0.354503      119.345     -31.3682      56.9805
     0.249197     0.396551     0.444059      119.358     -30.1241      63.6307
     0.289562     0.304414     0.520967      119.367     -30.3067      70.4704
     0.323253     0.215460     0.575932      119.370     -31.4561      76.7320
    0.0746630     0.604837    0.0849150      127.991     -31.2124      45.7430
     0.101863     0.576809     0.128887      127.997     -30.6134      48.7385
     0.127187     0.542069     0.168068      128.001     -31.0866      51.6262
     0.163052     0.493809     0.225272      128.007     -31.1103      55.7784
     0.346991     0.132885     0.550642      128.030     -31.4658      82.8718
    0.0504070     0.620667    0.0521200      128.037     -32.0763      43.5981
    0.0741730     0.594116    0.0882790      128.041     -32.1690      46.1849
     0.101503     0.576118     0.130439      128.048     -30.4839      48.8735
     0.129536     0.532296     0.171070      128.051     -31.9021      52.0884
     0.160024     0.492601     0.215025      128.055     -32.2248      55.4006
     0.229644     0.400486     0.323436      128.067     -31.2795      63.2645
     0.268713     0.333207     0.384121      128.071     -31.7667      68.2987
     0.350939    0.0874930     0.585218      128.082     -31.0222      86.0606
    0.0501580     0.491611    0.0443460      141.079     -31.7373      56.0572
    0.0969370     0.450677    0.0939290      141.081     -31.5291      59.5324
     0.123430     0.421156     0.131257      141.082     -30.9715      62.0782
     0.152851     0.387552     0.160488      141.082     -32.0361      64.4000
     0.184871     0.360029     0.196445      141.084     -31.0769      66.7695
     0.219127     0.316113     0.237417      141.085     -31.6804      69.9433
     0.255784     0.283289     0.273816      141.086     -31.1097      72.4713
     0.295248     0.238859     0.323010      141.087     -30.0855      75.8064
     0.331103     0.167290     0.374191      141.087     -32.1917      80.7368
     0.377352     0.165733     0.409851      17.6236     -29.7277      284.051
     0.267830     0.600854     0.417383      17.4947     -29.8604      40.1564
     0.176979     0.409176     0.182517      17.4782     -29.3776      57.9131
     0.309641     0.244145     0.301229      3.75792     -29.1706      289.444
     0.348258     0.444840     0.494638      3.73762     -29.4372      304.958
     0.364044     0.552887     0.596482      3.71971     -29.6073      314.667
     0.374149     0.734102     0.761161      3.67049     -29.0215      335.708
     0.379404     0.787967     0.805361      3.64080     -28.8174      346.523
     0.382017     0.807538     0.818450      3.62045     -28.6777      353.574
     0.384062     0.785813     0.779692      3.56542     -29.2713      12.6680
     0.227342     0.292271     0.207305      6.40847     -29.2250      292.820
     0.323638     0.502970     0.431649      6.44452     -29.9022      310.042
     0.377951     0.732032     0.770906      6.70377     -29.5925      24.1312
     0.378404     0.731172     0.772424      6.70906     -28.8509      25.4675
    0.0901410     0.665128     0.147344      119.314     -28.8153      40.9765
     0.148006     0.575585     0.261089      119.333     -29.4240      49.1835
    0.0504870     0.651883    0.0552820      127.991     -27.8047      43.2455
     0.194474     0.469708     0.275390      128.015     -28.6147      58.6725
     0.230235     0.417871     0.335750      128.021     -27.9443      62.8631
     0.269876     0.364816     0.384759      128.025     -28.3223      66.7103
     0.311774     0.297472     0.447914      128.030     -28.1139      71.5926
     0.193903     0.480259     0.264027      128.064     -28.5116      57.8722
     0.311888     0.266066     0.461965      128.079     -29.6245      73.6068
    0.0693080     0.483735    0.0689490      141.081     -29.6645      57.5146
     0.390367     0.437749     0.649719      17.6172     -24.6271      302.068
     0.389315     0.654507     0.790913      17.5968     -26.2543      322.263
     0.377490     0.770205     0.850926      17.5809     -24.9169      335.412
     0.376982     0.782147     0.857880      17.5795     -24.4004      336.560
     0.352277     0.837014     0.842778      17.5583     -25.2933      351.556
     0.340257     0.829386     0.768392      17.5371     -26.4709      6.22731
     0.329073     0.784897     0.661774      17.5168     -25.8704      20.5727
     0.307338     0.723659     0.560868      17.5034     -25.2894      30.6460
     0.281550     0.633750     0.431162      17.4895     -23.8889      41.7563
     0.188098     0.440972     0.207107      17.4766     -26.2766      56.9237
     0.324976     0.256579     0.315762      3.76386     -24.1676      288.893
     0.366083     0.548458     0.594627      3.72736     -26.4834      312.055
     0.374862     0.646452     0.686622      3.70999     -25.3036      320.482
     0.374885     0.670472     0.708052      3.70235     -25.9595      323.596
     0.381639     0.768727     0.795682      3.67056     -25.5967      335.934
     0.381658     0.835454     0.853776      3.64445     -23.5065      345.070
     0.381454     0.831602     0.846040      3.63211     -25.4407      349.339
     0.382337     0.837268     0.846686      3.61622     -26.0145      354.710
     0.400992     0.848281     0.845078      3.57613     -24.4887      7.69127
     0.383689     0.844262     0.840501      3.57426     -24.7483      8.37547
     0.255696     0.344327     0.255350      6.40112     -24.4320      294.954
     0.330876     0.565050     0.493045      6.44494     -26.0642      313.072
     0.365203     0.662710     0.597299      6.46288     -23.5632      320.546
     0.376740     0.762422     0.715754      6.50854     -24.7656      333.466
     0.391879     0.819499     0.786103      6.54066     -24.1084      342.168
     0.377745     0.836466     0.817388      6.57394     -25.4957      350.378
     0.379454     0.864884     0.857253      6.60096     -23.7552      357.254
     0.387331     0.832125     0.842859      6.64206     -26.4369      7.36960
     0.388167     0.823723     0.852422      6.68250     -23.8317      17.4774
    0.0392130     0.742345    0.0580710      119.300     -26.1441      34.5389
    0.0654610     0.721348     0.115013      119.312     -24.3915      38.0561
    0.0923990     0.690964     0.155098      119.319     -24.9757      40.7901
     0.121731     0.660943     0.213754      119.330     -23.5044      44.4032
     0.153824     0.609337     0.261494      119.337     -25.4853      48.0952
     0.186652     0.564311     0.331611      119.349     -23.8562      52.5152
     0.219973     0.494932     0.402363      119.359     -24.3995      57.7739
     0.257611     0.405611     0.487119      119.370     -24.5807      64.3140
     0.295668     0.374150     0.521481      119.375     -23.7874      66.6872
     0.337515     0.211970     0.638485      119.385     -24.6915      77.5704
    0.0488670     0.679695    0.0544960      128.044     -23.7255      42.8020
    0.0749500     0.635360    0.0926660      128.047     -26.3434      45.6120
     0.103430     0.598951     0.135964      128.052     -26.9288      48.6044
     0.134589     0.555448     0.193977      128.059     -26.5788      52.4745
     0.167305     0.531393     0.235269      128.064     -25.1017      54.9560
     0.204461     0.504761     0.283933      128.071     -22.7525      57.6896
     0.241884     0.437919     0.339378      128.075     -24.8700      62.1308
     0.285668     0.391409     0.399805      128.081     -22.9623      65.8294
     0.328053     0.301716     0.482992      128.088     -22.8263      71.9656
     0.361123     0.237736     0.526596      128.089     -24.2737      76.1016
    0.0506670     0.533215    0.0467100      141.082     -24.0942      55.4084
    0.0739920     0.497697    0.0734430      141.082     -26.5883      57.4304
     0.100595     0.489326     0.106247      141.084     -22.7771      59.0962
     0.129132     0.448347     0.140935      141.085     -24.8318      61.6515
     0.159461     0.413656     0.170947      141.085     -26.1940      63.8956
     0.194905     0.397413     0.206152      141.087     -23.1052      65.6469
     0.230460     0.346605     0.256174      141.088     -23.6224      69.0936
     0.268734     0.296208     0.290663      141.088     -26.4218      72.2100
     0.313098     0.259286     0.345817      141.090     -22.8679      75.0381
     0.349979     0.193958     0.403601      141.091     -23.3253      79.2951
     0.415524     0.465151     0.680162      17.6183     -21.4492      302.799
     0.402028     0.687417     0.834953      17.6005     -20.4371      321.032
     0.364443     0.879041     0.881943      17.5580     -20.8984      351.911
     0.329706     0.840337     0.718447      17.5182     -20.9194      18.5508
     0.391472     0.673863     0.715445      3.71445     -20.2502      319.505
     0.390510     0.801861     0.830319      3.67568     -20.5053      334.303
     0.390511     0.872927     0.887922      3.63459     -20.5662      348.139
     0.391177     0.889968     0.896155      3.60704     -20.7275      357.005
     0.342876     0.886041     0.885959      3.58699     -21.1278      3.44913
     0.301507     0.445573     0.356700      6.40421     -20.1651      300.744
     0.355257     0.746854     0.688411      6.48142     -20.6769      327.221
     0.385073     0.880669     0.860197      6.57206     -20.7567      350.536
     0.393041     0.893189     0.891512      6.61526     -20.7499     0.884171
     0.405320     0.847992     0.875915      6.68120     -21.3833      16.9188
    0.0988510     0.714904     0.161343      119.323     -21.0009      40.5430
     0.165122     0.632386     0.274016      119.342     -21.1072      47.8835
     0.201031     0.576848     0.342753      119.353     -20.9227      52.4552
     0.237460     0.524212     0.399329      119.361     -21.1263      56.4382
     0.319049     0.353308     0.557658      119.381     -21.4072      68.4723
     0.355387     0.205406     0.673650      119.393     -20.6245      78.2020
    0.0473570     0.694570    0.0525110      128.046     -21.4963      42.4562
     0.208226     0.501495     0.293079      128.073     -21.9931      58.1199
     0.249849     0.437543     0.367790      128.080     -20.9626      62.9411
     0.342848     0.287230     0.510389      128.091     -20.5370      73.1225
    0.0503960     0.552723    0.0433990      141.083     -20.5033      54.8741
    0.0753010     0.515898    0.0786550      141.084     -22.1601      57.2584
     0.100495     0.494540     0.106129      141.085     -21.6979      58.9532
     0.131386     0.461819     0.142213      141.086     -21.9181      61.2884
     0.165833     0.431225     0.176769      141.087     -21.7825      63.4921
     0.239478     0.353519     0.258633      141.089     -21.8075      68.8492
     0.324219     0.265967     0.348471      141.091     -21.0657      74.7138
     0.367727     0.141053     0.463767      141.093     -20.5389      82.7028
     0.390345     0.814518     0.903248      17.5839     -18.6851      334.281
     0.365006     0.831436     0.908401      17.5805     -18.6433      336.740
     0.352226     0.899869     0.866506      17.5470     -19.5323      359.212
     0.316678     0.810095     0.658687      17.5085     -19.7515      25.1864
     0.284887     0.691090     0.483684      17.4892     -18.5811      39.8327
     0.188263     0.449030     0.191820      17.4699     -18.8167      59.3548
     0.341424     0.277421     0.337970      3.76773     -19.1853      289.074
     0.381943     0.530305     0.581480      3.74195     -19.2813      306.817
     0.399413     0.755875     0.791165      3.69615     -18.7845      326.909
     0.391730     0.871500     0.890818      3.64821     -18.5154      343.567
     0.356799     0.618330     0.541317      6.43564     -19.1274      313.723
     0.354385     0.868794     0.835347      6.54214     -19.0759      343.491
     0.401410     0.888947     0.908576      6.66339     -18.6527      12.3849
    0.0413720     0.788309    0.0583200      119.305     -19.3600      33.8626
    0.0676470     0.754029     0.116541      119.316     -19.3428      37.4846
     0.131759     0.683395     0.225297      119.336     -18.9276      44.2840
     0.274897     0.448462     0.493439      119.376     -18.6243      62.3824
    0.0745040     0.671296    0.0980040      128.052     -19.9847      45.1575
     0.104541     0.636093     0.146108      128.058     -19.9259      48.1740
     0.135715     0.598239     0.194159      128.064     -19.9775      51.2318
     0.170167     0.558052     0.245797      128.070     -19.5272      54.4670
     0.298066     0.396883     0.418061      128.086     -19.3774      65.9747
     0.384022     0.219420     0.575995      128.096     -18.8538      77.5484
     0.199586     0.401121     0.218731      141.089     -19.8394      65.8616
     0.278473     0.323173     0.304900      141.091     -18.4376      71.1682
     0.441198     0.324058     0.580590      17.6289     -15.8459      291.353
     0.430468     0.700866     0.862512      17.6049     -14.5399      318.832
     0.426981     0.807058     0.913301      17.5892     -15.9985      330.819
     0.401442     0.909917     0.944999      17.5685     -13.9970      345.246
     0.402543     0.914203     0.938236      17.5651     -14.6610      347.429
     0.377668     0.921995     0.860508      17.5385     -16.3747      4.54581
     0.363612     0.917128     0.815819      17.5260     -14.2926      12.4394
     0.342809     0.799491     0.618458      17.4993     -14.9596      30.8772
     0.307561     0.727296     0.516599      17.4889     -14.4471      38.7574
     0.207813     0.484225     0.218851      17.4682     -13.8116      58.4207
     0.363875     0.312909     0.373967      3.76923     -13.7427      290.230
     0.406575     0.522738     0.576110      3.74831     -14.1726      304.424
     0.425365     0.672643     0.717001      3.72277     -15.0704      316.539
     0.433658     0.769633     0.806392      3.70077     -14.2578      325.297
     0.425754     0.877267     0.901383      3.66335     -13.5325      338.304
     0.417422     0.905340     0.921889      3.64013     -15.2767      345.907
     0.416632     0.917741     0.928998      3.62368     -15.9903      351.143
     0.412965     0.941629     0.946543      3.60418     -13.9671      356.879
     0.398885     0.938591     0.933205      3.57147     -13.6131      6.77678
     0.383854     0.916243     0.904033      3.54922     -13.8697      13.6870
     0.341618     0.500724     0.410557      6.40311     -15.7488      303.254
     0.386791     0.655157     0.578515      6.43771     -16.4797      315.574
     0.385781     0.746175     0.680489      6.46519     -16.3278      323.980
     0.363774     0.832477     0.779048      6.49568     -14.6718      332.668
     0.388409     0.914454     0.885304      6.55337     -14.7060      346.810
     0.403634     0.941542     0.927347      6.58817     -13.8849      354.961
     0.401723     0.931174     0.933642      6.62566     -15.7154      3.49014
     0.416146     0.919260     0.934588      6.65440     -15.5155      10.1755
     0.394455     0.723508     0.652755      6.45311     -14.8453      320.916
    0.0411980     0.815458    0.0556810      119.307     -14.3221      33.2668
    0.0696740     0.780097     0.104148      119.316     -15.9285      36.3386
     0.100495     0.746119     0.173194      119.329     -13.8367      40.2994
     0.134875     0.699471     0.237201      119.340     -14.3189      44.2882
     0.170841     0.648036     0.297758      119.350     -15.4197      48.2702
     0.207941     0.590613     0.372168      119.362     -14.5148      52.8920
     0.246631     0.541121     0.418452      119.368     -15.8949      56.2882
     0.289965     0.470837     0.486014      119.377     -16.4884      61.1512
     0.335279     0.371435     0.587496      119.390     -14.3561      67.9695
     0.373783     0.238394     0.682505      119.398     -15.6452      76.2875
    0.0470710     0.719489    0.0517040      128.048     -16.7880      41.9870
    0.0748010     0.692347    0.0994400      128.055     -15.4392      44.7613
     0.105551     0.666115     0.147641      128.062     -13.1553      47.4349
     0.139738     0.622779     0.204013      128.068     -13.0785      50.8390
     0.176540     0.575175     0.253136      128.073     -14.8717      54.1215
     0.216048     0.529858     0.314407      128.080     -12.8869      57.6417
     0.260831     0.465894     0.377268      128.085     -14.1503      61.9079
     0.306539     0.396355     0.446601      128.091     -14.0911      66.5147
     0.360017     0.306157     0.524333      128.096     -15.0262      72.2260
     0.399492     0.179559     0.627287      128.102     -14.8789      80.0487
    0.0508580     0.571638    0.0481890      141.085     -14.2454      54.6658
    0.0762060     0.550055    0.0758360      141.086     -13.8107      56.2858
     0.105134     0.509066     0.114301      141.086     -16.4066      58.8558
     0.136646     0.477203     0.149785      141.087     -16.6210      61.0563
     0.171812     0.438277     0.190670      141.088     -17.1574      63.6599
     0.209934     0.403691     0.228371      141.090     -17.0118      65.9989
     0.251730     0.360046     0.273031      141.091     -17.1801      68.8595
     0.301343     0.313234     0.331907      141.093     -13.8652      72.0145
     0.349476     0.248125     0.397178      141.094     -12.9199      76.0538
     0.375497     0.192175     0.436153      141.094     -16.4901      79.4930
     0.441054     0.392288     0.645179      17.6285     -10.7941      294.707
     0.377932     0.936365     0.960716      17.5655     -10.8923      347.250
     0.376729     0.941986     0.961566      17.5641     -10.4530      348.151
     0.364352     0.964805     0.921580      17.5449     -10.0819     0.211624
     0.329895     0.850005     0.676002      17.5024     -10.4112      27.8029
     0.315792     0.730568     0.509517      17.4859     -10.5640      40.2480
     0.384989     0.401787     0.460776      3.76859     -10.7297      295.343
     0.400472     0.540663     0.594161      3.75355     -10.0627      304.580
     0.411200     0.898728     0.921432      3.66426     -10.9166      339.415
     0.409427     0.932919     0.949077      3.64448     -10.4733      345.613
     0.412477     0.962701     0.967860      3.61050     -10.1928      355.906
     0.354572     0.548036     0.456567      6.40182     -10.5579      305.188
     0.410177     0.911003     0.870872      6.52839     -10.9496      341.355
     0.412175     0.965105     0.953212      6.59408     -10.1261      356.544
     0.420197     0.962302     0.954780      6.60389     -10.9597      358.712
     0.425790     0.954745     0.967576      6.64961     -10.0847      9.07875
     0.425781     0.918910     0.948976      6.68735     -10.2533      17.8256
     0.427063     0.882280     0.923809      6.71202     -10.3058      23.7817
    0.0626870     0.936426     0.138091      99.7180     -10.2893      18.2483
     0.183362     0.803789     0.411335      99.8028     -10.9653      35.1832
     0.244869     0.678639     0.577411      99.8516     -10.3215      46.4693
     0.311461     0.526004     0.719266      99.8906     -10.2240      57.7468
    0.0732740     0.798136     0.113008      119.320     -10.0064      36.3087
     0.124113     0.735538     0.205433      119.336     -10.9586      41.9098
     0.153186     0.687545     0.273453      119.348     -10.6338      46.0024
     0.211526     0.609779     0.368578      119.363     -10.9214      51.9877
     0.302213     0.441491     0.545425      119.388     -10.1314      63.6826
    0.0798360     0.694157     0.121036      127.999     -10.7968      45.5516
     0.102622     0.675071     0.146717      128.002     -10.8786      47.0843
     0.151534     0.612693     0.227258      128.011     -10.7559      51.9021
     0.179623     0.574780     0.268050      128.015     -11.9536      54.5492
     0.207440     0.533335     0.315304      128.020     -11.9752      57.4893
     0.234284     0.499168     0.358072      128.024     -10.4971      59.9489
     0.265674     0.447544     0.411631      128.029     -10.4830      63.3815
     0.298783     0.397878     0.461110      128.033     -10.2356      66.5962
     0.128317     0.500123     0.140187      141.088     -11.8972      59.9568
     0.166975     0.462075     0.184255      141.089     -11.4027      62.5453
     0.185647     0.449827     0.201193      141.090     -10.0044      63.4111
     0.278494     0.342215     0.309852      141.093     -11.5960      70.2488
     0.415771     0.689272     0.866212      17.6093     -9.79989      315.875
     0.402328     0.826868     0.944256      17.5928     -9.39766      328.891
     0.352827     0.934736     0.817992      17.5215     -9.51751      14.8772
     0.238928     0.545183     0.279583      17.4693     -9.25997      55.3145
     0.408846     0.683412     0.728748      3.73067     -9.90163      315.416
     0.410745     0.749125     0.789662      3.71697     -9.31349      320.947
     0.412284     0.847962     0.878608      3.68806     -9.64726      331.434
     0.412404     0.956594     0.967642      3.62897     -9.01043      350.179
     0.422685     0.955178     0.946392      3.56628     -9.73164      9.09105
     0.382630     0.714415     0.637324      6.43880     -9.90809      317.986
     0.395331     0.797921     0.731558      6.46555     -9.56073      325.709
     0.401228     0.878355     0.827646      6.50344     -9.96484      335.433
    0.0917870     0.915864     0.207784      99.7403     -9.03445      22.2697
     0.122638     0.884503     0.275319      99.7613     -9.68934      26.4249
     0.153435     0.848353     0.348891      99.7841     -9.24643      30.9144
     0.213824     0.754933     0.490280      99.8265     -9.52204      40.1561
     0.275814     0.622377     0.641246      99.8697     -9.10636      50.9766
     0.352830     0.364366     0.828757      99.9181     -9.74229      68.3453
    0.0995270     0.761963     0.174306      119.331     -9.19418      39.8607
     0.180318     0.661610     0.311798      119.355     -9.49879      48.2103
     0.237820     0.588478     0.398314      119.368     -9.62316      53.6765
     0.269581     0.534005     0.459359      119.377     -9.01576      57.5563
     0.337553     0.333949     0.640614      119.399     -9.17992      70.5146
     0.126969     0.645443     0.189257      128.007     -9.89578      49.5208
     0.333564     0.341063     0.515246      128.037     -9.73105      70.1757
     0.112215     0.521797     0.123788      141.088     -8.28664      58.6651
     0.144910     0.483883     0.163926      141.089     -9.80622      61.1679
     0.209536     0.425574     0.231070      141.091     -8.23349      65.0153
     0.230235     0.400613     0.257705      141.092     -8.13418      66.6065
     0.251554     0.378072     0.278706      141.092     -9.38146      68.0254
     0.301571     0.327630     0.328694      141.093     -9.85217      71.1697
     0.428470     0.543581     0.770591      17.6226     -4.32687      303.612
     0.402861     0.709029     0.886260      17.6096     -4.64338      316.093
     0.379060     0.843466     0.959353      17.5926     -5.94788      329.257
     0.377518     0.929694     0.988245      17.5761     -4.90406      340.520
     0.364655     0.974224     0.969187      17.5570     -6.14026      352.635
     0.352838     0.988020     0.944417      17.5452     -4.49226      359.853
     0.341152     0.941293     0.809671      17.5171     -4.87350      17.3880
     0.329468     0.876415     0.704311      17.5034     -6.48063      26.5559
     0.305298     0.766933     0.544224      17.4861     -4.07276      39.0055
     0.207912     0.481739     0.202648      17.4642     -6.35618      60.2492
     0.365454     0.276420     0.339070      3.77356     -6.48524      286.882
     0.391210     0.579694     0.631643      3.74461     -5.83435      306.452
     0.391387     0.658818     0.706384      3.73240     -4.44513      312.069
     0.390108     0.840929     0.873708      3.68982     -5.12933      328.670
     0.388076     0.874077     0.902743      3.67760     -6.10800      332.938
     0.384854     0.934286     0.953965      3.65079     -5.29699      341.473
     0.389093     0.975724     0.984721      3.61815     -4.99791      351.369
     0.383497     0.985072     0.985754      3.59208     -5.56304      359.178
     0.383417     0.985222     0.980825      3.57608     -4.88261      3.79437
     0.376674     0.956666     0.941595      3.54156     -5.04399      14.1265
     0.261276     0.339457     0.235244      6.29427     -3.53404      290.411
     0.338642     0.591641     0.500626      6.33011     -4.02040      307.004
     0.352435     0.717123     0.638001      6.36054     -5.35759      316.929
     0.357635     0.804366     0.736849      6.38952     -6.20616      325.117
     0.359217     0.923171     0.878310      6.44493     -4.87500      339.239
     0.362193     0.965915     0.936686      6.48199     -4.81639      347.834
     0.363620     0.971313     0.945326      6.48955     -4.96719      349.539
     0.367358     0.987624     0.979459      6.53074     -5.00194      358.742
     0.351896     0.777005     0.704599      6.37761     -4.59238      322.034
    0.0363470     0.968527    0.0730790      99.6975     -4.72240      14.0122
    0.0673370     0.946436     0.147327      99.7213     -5.38785      18.3713
    0.0995790     0.918757     0.220465      99.7445     -6.04218      22.7301
     0.132081     0.874340     0.325706      99.7773     -3.80054      28.8464
     0.162010     0.811101     0.434044      99.8101     -3.77931      35.6047
     0.193599     0.776845     0.481805      99.8243     -4.53602      38.7967
     0.228285     0.710381     0.563433      99.8481     -5.34213      44.4665
     0.264764     0.603689     0.676534      99.8799     -4.03338      52.6539
    0.0873000     0.929304     0.199725      99.7380     -4.63555      21.3831
    0.0381880     0.840247    0.0601570      119.306     -3.64511      32.7630
    0.0665690     0.803672     0.123673      119.318     -3.78486      36.4436
    0.0997530     0.770327     0.172690      119.327     -5.92280      39.4649
     0.133254     0.736976     0.225032      119.336     -4.60460      42.4404
     0.170143     0.669484     0.317276      119.352     -3.78399      47.8976
     0.207526     0.617473     0.380590      119.362     -3.79015      51.7944
     0.245471     0.540448     0.461214      119.373     -6.13815      57.2191
     0.289647     0.491803     0.513381      119.380     -4.68481      60.4891
     0.334986     0.378004     0.613960      119.392     -5.96837      67.7812
     0.374660     0.181689     0.758063      119.405     -6.47579      79.6158
    0.0431140     0.751291    0.0562550      128.002     -3.97179      41.2741
    0.0719190     0.717713     0.104294      128.008     -4.84070      44.1084
     0.102590     0.684120     0.148984      128.014     -5.93285      46.7913
     0.136502     0.640968     0.209094      128.021     -3.23338      50.1067
     0.174052     0.601219     0.254645      128.026     -5.89934      53.0342
     0.215055     0.547741     0.314550      128.032     -7.04939      56.7816
     0.256851     0.502129     0.364319      128.036     -7.17731      59.8769
     0.302085     0.422723     0.446204      128.044     -6.87100      65.0570
     0.351952     0.346043     0.521475      128.050     -5.18183      69.8201
     0.394825    0.0720970     0.731773      128.059     -6.99090      86.1267
    0.0492270     0.589570    0.0459590      141.086     -6.23537      53.9870
    0.0744700     0.566297    0.0748820      141.087     -5.80972      55.6346
     0.103742     0.537492     0.108076      141.088     -6.68698      57.6238
     0.138709     0.505730     0.147238      141.089     -4.57515      59.7519
     0.174219     0.464462     0.193765      141.090     -4.41092      62.4621
     0.213725     0.420454     0.238761      141.091     -6.88235      65.3403
     0.255724     0.379668     0.281298      141.092     -7.05314      67.9163
     0.305467     0.332027     0.332878      141.094     -4.22081      70.7703
     0.354037     0.256284     0.406254      141.095     -4.25753      75.3332
     0.387751     0.209430     0.446226      141.096     -7.05412      78.2426
     0.353619     0.720915     0.896566      17.6093    -0.408554      316.368
     0.329228     0.886361     0.983551      17.5874    -0.999476      332.882
     0.306128     0.983619     0.987739      17.5600    -0.629034      350.629
     0.294034     0.967214     0.850902      17.5223    -0.965769      13.8782
     0.283557     0.847335     0.650721      17.4955    -0.770601      31.7125
     0.217919     0.570161     0.298438      17.4679    -0.747232      55.0046
     0.364939     0.704425     0.748870      3.72377    -0.157115      315.045
     0.348290     0.889935     0.917333      3.67428    -0.681863      333.280
     0.347839     0.941303     0.960882      3.65093   -0.0808950      340.656
     0.348555     0.990369     0.996544      3.60987    -0.418689      353.130
     0.329344     0.560232     0.464962      6.39400    -0.984875      304.430
     0.339119     0.910692     0.858710      6.50176    -0.114120      335.923
     0.338002     0.949528     0.908922      6.52871    -0.826681      342.266
     0.338840     0.977851     0.949293      6.55688    -0.812561      348.692
     0.336747     0.997369     0.992838      6.61175    -0.754375     0.889328
     0.344170     0.946699     0.977280      6.68919    -0.555085      18.3228
    0.0589930     0.954106     0.134016      99.7170    -0.776724      17.2811
     0.169637     0.820854     0.422850      99.8068    -0.954090      34.6376
     0.191161     0.769846     0.497442      99.8289   -0.0113400      39.3968
     0.213866     0.705771     0.577114      99.8521    -0.461052      44.8570
     0.240164     0.639768     0.647180      99.8719    -0.669724      49.9697
     0.240164     0.639768     0.647180      99.8719    -0.669724      49.9697
     0.303535     0.376269     0.847230      99.9239    -0.319768      67.5882
     0.118162     0.744707     0.216857      119.335    -0.498660      41.6612
     0.169479     0.666821     0.322678      119.353    -0.935887      48.0005
     0.194075     0.634837     0.362128      119.359    -0.318033      50.3697
     0.249136     0.544920     0.463346      119.374    -0.890697      56.7942
     0.285714     0.470908     0.537577      119.384    -0.655509      61.7034
     0.315197     0.358587     0.637285      119.396   -0.0416040      68.7432
    0.0747220     0.706794     0.121956      128.000    -0.283871      44.8271
    0.0960210     0.679530     0.159673      128.005     -1.60325      47.0939
     0.192972     0.549719     0.319442      128.022     -1.22050      56.5295
     0.248368     0.445804     0.430371      128.033    -0.968035      63.3884
     0.280560     0.395390     0.479457      128.037     -1.86133      66.6288
    0.0941760     0.537186     0.111808      141.088     -1.74047      57.5116
     0.171867     0.456782     0.203083      141.091    -0.436903      62.7403
     0.219808     0.409204     0.254653      141.092     -1.56229      65.8511
     0.240814     0.382264     0.282676      141.093    -0.144683      67.4321
     0.267845     0.353449     0.312344      141.093    -0.360532      69.2280
     0.296197     0.321575     0.344425      141.094    -0.893139      71.2110
     0.390372     0.444530     0.694883      17.6283     0.796477      296.475
     0.317485     0.928915     0.997038      17.5791     0.981288      338.437
     0.294875     0.997617     0.938985      17.5407     0.537528      2.43152
     0.272377     0.724929     0.485217      17.4802     0.755955      43.4193
     0.365590     0.450339     0.507506      3.75912    0.0226800      296.994
     0.364038     0.592050     0.643051      3.74224     0.388659      306.508
     0.351053     0.837997     0.871277      3.69163     0.663838      327.124
     0.342728     0.998374     0.996622      3.58507     0.219522     0.324524
     0.341310     0.998701     0.995749      3.58132     0.790336      1.33411
     0.336548     0.967820     0.951479      3.53810     0.357725      14.2044
     0.329231     0.792411     0.719153      6.45008     0.583656      322.629
     0.337802     0.991417     0.970681      6.57500     0.943589      352.817
     0.338310     0.980193     0.995908      6.65682    0.0690630      10.9464
     0.358283     0.899768     0.944596      6.71976     0.740824      25.6716
    0.0861600     0.928470     0.206960      99.7401     0.937336      21.4299
     0.114162     0.896217     0.284877      99.7645    0.0623340      26.0928
     0.141760     0.861524     0.353767      99.7858    0.0212440      30.2675
    0.0676000     0.806793     0.119009      119.317     0.502786      35.9055
    0.0920970     0.776226     0.169010      119.326  0.000783000      38.8333
     0.141411     0.690713     0.290931      119.347     0.963260      45.9718
     0.221146     0.581247     0.423929      119.368     0.368672      54.1847
     0.118631     0.646566     0.200948      128.009      1.76611      49.3082
     0.142025     0.615266     0.240473      128.014      1.71510      51.6363
     0.167172     0.583190     0.279053      128.018      1.89770      53.9203
     0.219062     0.501495     0.372208      128.027     0.602721      59.6419
     0.311136     0.340739     0.530368      128.040     0.567716      69.8359
     0.112609     0.516523     0.134761      141.089     0.965706      58.6859
     0.128667     0.508302     0.144904      141.089    0.0148740      59.3248
     0.149752     0.488313     0.167660      141.090    0.0942620      60.6421
     0.194989     0.429786     0.230929      141.091      1.96493      64.2510
     0.403358     0.481894     0.722257      17.6259      5.96087      298.674
     0.365127     0.729892     0.901456      17.6082      4.65013      316.828
     0.341459     0.908181     0.990226      17.5831      5.97519      335.380
     0.330180     0.909320     0.990080      17.5828      6.39922      335.594
     0.317707     0.997533     0.966220      17.5492      5.63762      357.021
     0.306323     0.998342     0.938463      17.5403      5.15363      2.49828
     0.295028     0.977421     0.869904      17.5252      5.80718      11.8777
     0.294520     0.921425     0.761893      17.5081      4.20883      22.8674
     0.271952     0.809585     0.595823      17.4896      4.49622      35.9743
     0.197885     0.501024     0.218233      17.4635      3.57401      60.0040
     0.350857     0.419577     0.477121      3.76503      3.70563      294.824
     0.366284     0.559682     0.611394      3.74919      4.76300      304.043
     0.359361     0.768066     0.806813      3.71259      5.09075      320.235
     0.359726     0.865484     0.894923      3.68556      5.12764      330.026
     0.359661     0.891647     0.917847      3.67598      5.32260      333.198
     0.359802     0.936035     0.956093      3.65760      3.88957      339.437
     0.351276     0.990483     0.995565      3.61197      6.16501      352.928
     0.345003     0.999201     0.996861      3.58862      5.05603   0.00160200
     0.344409     0.993587     0.984694      3.56770      4.66755      6.22144
     0.347045     0.967604     0.950201      3.54009      4.08327      14.5643
     0.253207     0.333767     0.228519      6.29188      4.35872      289.556
     0.320637     0.607499     0.516349      6.33029      5.29769      307.503
     0.331838     0.755750     0.678527      6.36612      4.47147      319.192
     0.340052     0.856731     0.793884      6.40192      3.65013      329.035
     0.345366     0.930699     0.883925      6.44092      4.71456      338.691
     0.337037     0.961163     0.924438      6.46488      5.52245      344.303
     0.335258     0.987254     0.963157      6.49451      4.32350      351.031
     0.337073     0.997783     0.987293      6.52593      5.66157      358.079
     0.332187     0.787811     0.714663      6.37636      5.16102      322.111
    0.0355440     0.962511    0.0724900      99.6966      5.12958      13.4100
    0.0658090     0.939196     0.152052      99.7221      5.65869      18.0055
    0.0977350     0.911748     0.226106      99.7455      6.07877      22.3452
     0.128721     0.872302     0.321296      99.7754      4.85850      28.0844
     0.158254     0.819243     0.412286      99.8030      5.81272      33.7108
     0.183952     0.763332     0.496741      99.8283      5.46319      39.1812
     0.213490     0.703971     0.571822      99.8501      5.35986      44.3029
     0.244434     0.589615     0.690491      99.8835      4.66639      53.1269
    0.0871460     0.923675     0.204687      99.7390      4.62318      21.1278
    0.0365710     0.829880    0.0604710      119.310      6.30793      32.2301
    0.0641560     0.806663     0.112648      119.320      3.61643      35.3795
    0.0953930     0.763737     0.172466      119.331      6.42443      38.7464
     0.127680     0.717464     0.250274      119.345      3.54445      43.4347
     0.160953     0.668007     0.310487      119.355      5.85484      46.9813
     0.196677     0.616731     0.375859      119.365      5.23568      51.0044
     0.230147     0.548267     0.455944      119.377      3.89438      56.0956
     0.268815     0.497478     0.503658      119.383      6.12714      59.2223
     0.310568     0.372508     0.620776      119.398      5.30698      67.3913
     0.350820     0.255407     0.712173      119.407      5.67586      74.4897
    0.0391520     0.750700    0.0494140      127.990      4.45099      40.3888
    0.0658890     0.714647     0.102859      127.997      4.50658      43.4727
    0.0960600     0.678847     0.155516      128.004      3.42101      46.5778
     0.127504     0.641556     0.201157      128.009      4.98445      49.1831
     0.163224     0.589265     0.269866      128.017      3.25682      53.3137
     0.201071     0.539964     0.324398      128.022      4.74408      56.5517
     0.240682     0.468446     0.403777      128.030      3.77003      61.4789
     0.284900     0.394232     0.477610      128.036      3.96380      66.2047
     0.333668     0.337636     0.527308      128.039      5.72920      69.5119
     0.373865     0.224015     0.626259      128.046      4.56884      76.4854
    0.0396430     0.751165    0.0513390      128.052      3.05144      40.6352
    0.0678750     0.713399     0.102341      128.058      4.94413      43.4835
     0.100193     0.678319     0.155724      128.065      3.15490      46.6633
     0.134374     0.637507     0.201440      128.069      6.34009      49.2175
     0.171265     0.592658     0.255903      128.075      6.88967      52.4392
     0.209678     0.545823     0.312631      128.081      6.40730      55.8675
     0.250726     0.494677     0.369182      128.087      6.52269      59.3429
     0.295037     0.426526     0.440682      128.093      6.22553      63.8611
     0.348433     0.357387     0.505473      128.098      6.98683      68.1261
     0.394623     0.170150     0.668843      128.109      3.37944      79.7577
    0.0490170     0.584167    0.0490050      141.085      4.30347      53.5692
    0.0744990     0.558358    0.0797900      141.087      4.73688      55.3245
     0.104057     0.522083     0.118220      141.088      6.86189      57.4638
     0.135472     0.493386     0.151320      141.089      6.97765      59.3930
     0.174237     0.454961     0.199954      141.090      4.49292      62.3264
     0.208458     0.418436     0.234867      141.091      6.94662      64.3228
     0.249656     0.362545     0.296823      141.093      5.51612      68.0613
     0.294423     0.324370     0.333388      141.093      6.65630      70.2718
     0.342884     0.256980     0.404886      141.095      2.96493      74.7635
     0.441491     0.232409     0.509777      17.6338      9.32624      283.080
     0.416161     0.648499     0.842039      17.6140      9.90090      310.590
     0.378190     0.902398     0.982450      17.5825      9.77314      335.389
     0.377297     0.984562     0.974870      17.5558      9.45745      352.758
     0.365496     0.991919     0.933470      17.5407      9.37271      2.15002
     0.208520     0.493927     0.212678      17.4638      9.04808      60.4949
     0.365772     0.288028     0.347033      3.76408      9.74764      286.577
     0.408634     0.927045     0.945796      3.64905      9.89684      339.290
     0.400472     0.962537     0.974518      3.62841      9.25293      345.883
     0.427743     0.961431     0.943474      3.53340      9.13021      14.4436
     0.359735     0.644574     0.557103      6.33956      8.61736      310.408
     0.394032     0.772856     0.699123      6.37448      9.72526      321.234
     0.400827     0.962665     0.929614      6.47337      9.50073      346.247
     0.392404     0.707083     0.625759      6.35527      9.55607      315.460
    0.0390330     0.946760    0.0764510      99.6970      9.47365      13.4396
     0.147429     0.858143     0.316932      99.7732      9.80105      27.7935
     0.206348     0.748471     0.497766      99.8279      9.57392      39.3813
     0.287418     0.561888     0.701868      99.8860      9.04289      54.3626
     0.145315     0.712305     0.239503      119.337      8.57736      42.6638
     0.222248     0.596144     0.388928      119.361      8.61128      51.8288
     0.257138     0.514949     0.478224      119.374      8.61569      57.5974
     0.302498     0.439560     0.549122      119.383      9.56224      62.4749
    0.0435940     0.730997    0.0607190      128.051      8.87661      40.8865
    0.0840480     0.689467     0.126391      128.060      7.76471      44.7667
     0.127042     0.640200     0.192709      128.068      7.84690      48.6624
     0.170083     0.593769     0.251025      128.074      7.93486      52.1312
     0.215142     0.534689     0.320260      128.082      8.05930      56.3242
     0.261958     0.488752     0.366290      128.086      9.45160      59.1931
     0.306640     0.408638     0.452649      128.094      8.36357      64.6770
     0.356713     0.366692     0.489800      128.096      9.41114      67.1770
     0.400059     0.247578     0.599941      128.104      7.76520      74.7392
     0.419337     0.116917     0.695168      128.107      9.93013      82.2725
    0.0501140     0.575645    0.0470460      141.085      8.96434      53.2295
     0.108028     0.515974     0.118577      141.087      9.20912      57.4041
     0.218955     0.406290     0.239611      141.091      9.98709      64.5765
     0.261119     0.359905     0.294521      141.092      7.84124      67.8971
     0.386945     0.184743     0.463147      141.095      8.19435      78.5006
     0.390835     0.898233     0.979319      17.5828      10.6172      335.085
     0.353291     0.961452     0.844824      17.5221      10.4027      13.8483
     0.330304     0.844470     0.649839      17.4960      10.6202      31.5705
     0.306496     0.689237     0.444719      17.4781      11.1840      46.0307
     0.391607     0.572219     0.621249      3.73713      10.3409      305.118
     0.407988     0.728465     0.768278      3.71106      10.0803      317.221
     0.400321     0.839072     0.869054      3.68251      10.4560      327.919
     0.417024     0.864370     0.891641      3.67447      10.2795      330.766
     0.400686     0.987017     0.986249      3.58880      10.8709      357.562
     0.417197     0.988504     0.983724      3.57605      10.5732      1.41216
     0.263876     0.332804     0.228919      6.29467      10.5043      289.452
     0.388550     0.843136     0.779889      6.40053      10.0492      328.392
     0.393462     0.912857     0.863971      6.43555      10.0421      337.267
     0.393842     0.976887     0.953483      6.49591      10.5830      351.413
     0.407357     0.989440     0.982705      6.53439      10.0746     0.107025
    0.0726000     0.922716     0.148204      99.7199      10.4965      17.6287
     0.114306     0.887040     0.235971      99.7476      11.4301      22.8696
     0.178771     0.816346     0.383620      99.7934      11.1107      32.0022
     0.247904     0.692811     0.556894      99.8448      11.4634      43.6273
    0.0874420     0.912419     0.184204      99.7315      10.1576      19.7726
    0.0395580     0.817995    0.0577520      119.303      10.2344      31.8808
    0.0704920     0.784320     0.112142      119.313      11.0509      35.0508
     0.106304     0.747917     0.172912      119.324      10.9097      38.6588
     0.186172     0.658082     0.300244      119.346      11.1230      46.3585
     0.350834     0.360032     0.618076      119.391      10.0865      67.5030
     0.382693     0.183345     0.748943      119.403      10.7545      78.2443
    0.0757030     0.544391    0.0777560      141.085      11.0982      54.9399
     0.140085     0.483098     0.150650      141.088      11.0151      59.2521
     0.175629     0.448546     0.188121      141.089      11.4925      61.4805
     0.306828     0.320068     0.323977      141.092      11.6757      69.7628
     0.361498     0.244936     0.400902      141.094      10.6298      74.5734
     0.455183     0.337644     0.589575      17.6279      16.2087      289.659
     0.454668     0.654014     0.839209      17.6117      13.7966      311.561
     0.428869     0.851468     0.952247      17.5884      14.3857      330.524
     0.390926     0.942745     0.970981      17.5671      14.5784      345.113
     0.378311     0.964430     0.945174      17.5526      15.8757      354.391
     0.377854     0.968806     0.892560      17.5348      14.8721      5.76643
     0.353037     0.926790     0.791202      17.5156      14.5606      18.2443
     0.341637     0.815704     0.614281      17.4934      13.5207      33.8589
     0.306664     0.753798     0.536311      17.4873      16.3153      39.1489
     0.208265     0.487184     0.210118      17.4648      13.5584      60.6755
     0.374925     0.327052     0.382340      3.75423      15.6067      289.129
     0.417211     0.510443     0.560732      3.74069      13.5481      301.082
     0.458775     0.712726     0.750078      3.70417      16.4058      317.278
     0.466114     0.827983     0.855799      3.67628      15.5488      328.451
     0.468960     0.867115     0.890988      3.66457      14.7581      332.845
     0.450435     0.936844     0.949307      3.63002      14.7381      344.195
     0.425703     0.946344     0.954373      3.61635      16.1369      348.184
     0.417817     0.969842     0.970723      3.59402      14.7829      355.342
     0.419006     0.961885     0.949926      3.55294      15.2684      7.80801
     0.428498     0.934156     0.915007      3.52940      16.0335      15.0911
     0.263233     0.330151     0.228703      6.29972      15.6931      289.490
     0.384506     0.591045     0.502886      6.33616      15.6707      307.364
     0.423913     0.740170     0.664949      6.36996      14.0134      319.212
     0.432668     0.859932     0.802929      6.41527      14.1461      331.822
     0.418140     0.885712     0.835804      6.43234      15.4667      336.038
     0.407006     0.942091     0.909661      6.47422      15.2395      346.274
     0.403048     0.965902     0.946929      6.50583      14.7693      353.677
     0.411315     0.975865     0.965199      6.52515      13.7283      358.104
     0.398229     0.628405     0.542524      6.34243      14.6616      310.025
    0.0395910     0.911891    0.0726400      99.6938      16.0522      12.9610
    0.0726290     0.892663     0.154489      99.7205      15.6003      17.9339
     0.108013     0.858983     0.235389      99.7460      16.3079      22.9173
     0.144001     0.834611     0.305713      99.7683      15.2444      27.2752
     0.177786     0.786895     0.396631      99.7964      14.9880      33.0940
     0.212884     0.741313     0.476752      99.8208      13.8606      38.3236
     0.259523     0.655252     0.570966      99.8479      15.5591      45.2489
     0.304735     0.598784     0.636986      99.8668      14.7013      50.1210
     0.326914     0.455420     0.758621      99.8996      14.5536      60.5440
    0.0398560     0.799001    0.0520560      119.299      14.8209      31.3409
    0.0692660     0.770573     0.111395      119.311      14.0237      34.9252
     0.103931     0.723687     0.177284      119.322      15.2631      38.8949
     0.141137     0.705633     0.217265      119.331      13.7109      41.3208
     0.179825     0.655939     0.280595      119.341      14.5975      45.2429
     0.218011     0.571212     0.379176      119.356      15.7003      51.5884
     0.253080     0.543397     0.412287      119.361      15.5248      53.7477
     0.301823     0.425513     0.529659      119.377      16.2026      61.9211
     0.350930     0.356070     0.600241      119.386      14.8113      66.8750
     0.383534     0.291415     0.655363      119.393      14.4003      71.0921
    0.0385790     0.699851    0.0545210      128.036      16.8270      40.1675
    0.0681930     0.678755     0.101291      128.043      14.9036      43.0573
     0.101593     0.655168     0.145013      128.049      13.3771      45.7148
     0.136648     0.611135     0.197302      128.055      14.4289      48.8715
     0.173949     0.572968     0.247207      128.061      14.1500      51.9224
     0.212469     0.514428     0.312941      128.067      14.7717      56.0394
     0.253460     0.452338     0.377712      128.073      15.4164      60.2298
     0.296489     0.408338     0.432524      128.079      13.6047      63.6655
     0.342473     0.296229     0.532825      128.086      14.7740      70.6779
     0.385018     0.102555     0.681643      128.093      16.1379      82.4635
    0.0500260     0.564277    0.0433660      141.084      13.3773      52.8125
    0.0776640     0.523898    0.0768490      141.084      16.6348      54.7030
     0.107924     0.508353     0.112060      141.086      13.2728      56.9086
     0.139749     0.476173     0.147653      141.087      13.7470      59.0341
     0.175428     0.445482     0.186310      141.088      12.8554      61.3663
     0.213637     0.401848     0.226545      141.089      14.7387      63.8324
     0.255687     0.367990     0.267856      141.091      13.5128      66.3441
     0.305668     0.297149     0.324622      141.091      17.2466      70.1185
     0.351491     0.211236     0.409599      141.093      16.9055      75.6552
     0.386468     0.153372     0.461674      141.093      17.1425      79.2227
     0.377113     0.888714     0.942042      17.5743      19.7936      339.488
     0.365739     0.947050     0.906827      17.5458      19.8035      358.577
     0.354434     0.951101     0.894453      17.5407      19.0953      1.93103
     0.341931     0.910411     0.787795      17.5194      19.9008      16.1108
     0.229312     0.548656     0.290267      17.4713      19.1910      55.4557
     0.382819     0.411185     0.461777      3.74156      19.4478      295.004
     0.408306     0.599043     0.641760      3.71961      19.1056      308.587
     0.434678     0.844039     0.866880      3.66152      19.1157      332.429
     0.408526     0.910358     0.922710      3.62971      19.1042      343.218
     0.303925     0.434327     0.339157      6.31598      19.0070      296.712
     0.401050     0.755520     0.686934      6.38535      19.1929      322.592
     0.385665     0.923727     0.895101      6.48248      19.7875      348.004
     0.392549     0.944811     0.929493      6.51374      19.2098      355.500
     0.122624     0.823013     0.269144      99.7556      19.3119      25.1933
     0.277590     0.582089     0.610716      99.8578      19.9293      49.3932
     0.331244     0.355751     0.792541      99.9062      19.3500      66.1269
     0.207064     0.571876     0.352503      119.350      19.0871      50.1729
     0.236706     0.531051     0.398350      119.356      19.3256      53.2701
     0.298109     0.405988     0.522886      119.373      19.9586      62.1868
    0.0765200     0.638162     0.120605      127.992      19.8084      44.1130
    0.0989240     0.615856     0.151365      127.995      19.8526      46.0375
     0.147095     0.571449     0.217304      128.004      18.9431      50.1608
     0.252913     0.435678     0.370536      128.019      19.5378      60.1369
    0.0987520     0.614780     0.150897      128.046      19.9823      46.0603
     0.121166     0.590883     0.185736      128.050      19.6536      48.2448
     0.145174     0.574908     0.214088      128.054      18.6842      49.9993
     0.194096     0.509437     0.291659      128.062      18.9662      54.9528
     0.249294     0.430265     0.374547      128.070      19.6795      60.4745
     0.155671     0.439743     0.158544      141.086      19.8051      59.7177
     0.227966     0.363330     0.247024      141.088      19.0726      65.2789
     0.246662     0.354583     0.261565      141.089      18.0541      66.1450
     0.270650     0.320457     0.291012      141.089      19.2557      68.1123
     0.428978     0.561850     0.757386      17.6139      20.6131      305.879
     0.429118     0.767562     0.892120      17.5948      20.3809      323.974
     0.403679     0.815173     0.913176      17.5872      20.9760      329.764
     0.330504     0.872929     0.721488      17.5097      20.1292      22.8399
     0.305902     0.702007     0.480025      17.4850      20.6104      42.3837
     0.435066     0.768232     0.797876      3.68179      20.5202      324.348
     0.424489     0.878155     0.894981      3.64336      20.1819      338.358
     0.401003     0.929930     0.933036      3.60094      20.9040      352.075
     0.399353     0.936807     0.937152      3.59224      20.6386      354.890
     0.405824     0.939546     0.932640      3.56909      20.6771      2.19206
     0.417819     0.921019     0.903950      3.53604      20.1156      12.7468
     0.374343     0.625929     0.544884      6.35296      20.8161      311.478
     0.400223     0.813514     0.755801      6.41204      20.6538      329.867
     0.391316     0.898021     0.859456      6.45877      20.0030      342.167
     0.395071     0.937209     0.928179      6.52805      20.8083      358.909
     0.398034     0.920889     0.935708      6.58230      20.2940      11.8904
     0.396662     0.917594     0.933644      6.58503      20.4427      12.5741
    0.0648960     0.860747     0.132487      99.7114      20.8925      16.5721
    0.0935640     0.845198     0.195264      99.7318      20.2848      20.5303
     0.152298     0.792517     0.320970      99.7715      20.0331      28.6195
     0.180151     0.747649     0.397185      99.7949      20.2780      33.7538
     0.212026     0.694999     0.470712      99.8169      20.6735      38.9653
     0.244147     0.639314     0.546576      99.8394      20.1695      44.4407
     0.304233     0.490775     0.686857      99.8785      20.6839      56.1841
    0.0741620     0.723397     0.117652      119.307      20.9688      35.2108
    0.0971580     0.704123     0.155576      119.315      20.4757      37.5982
     0.123780     0.669530     0.212649      119.325      20.1334      41.2026
     0.150613     0.644166     0.244414      119.330      20.6006      43.2602
     0.176997     0.615162     0.288432      119.338      20.1432      46.0751
     0.268462     0.471064     0.457335      119.364      20.1002      57.4748
     0.331899     0.340997     0.579218      119.380      20.2848      66.5648
     0.121692     0.585320     0.184167      127.999      20.8053      48.1281
     0.170642     0.518763     0.262252      128.007      21.4729      53.1901
     0.197764     0.482303     0.303227      128.011      21.6950      55.9052
     0.222847     0.453819     0.334651      128.014      21.7719      58.0116
     0.281391     0.382952     0.415338      128.022      20.9526      63.3974
     0.310584     0.313851     0.484119      128.028      20.6558      68.2149
    0.0766270     0.627567     0.116858      128.040      21.7467      43.9213
     0.169975     0.526383     0.256533      128.057      20.9464      52.8292
     0.222126     0.444011     0.344406      128.065      21.8042      58.7236
     0.280071     0.375230     0.423918      128.073      20.7244      64.0058
     0.310830     0.311162     0.477225      128.077      21.9455      68.0514
     0.107197     0.465821     0.115680      141.084      21.8397      57.0309
     0.122480     0.456319     0.126616      141.084      21.8824      57.7255
     0.138862     0.442368     0.144777      141.085      21.5834      58.8766
     0.173811     0.412490     0.186628      141.086      20.2802      61.4998
     0.188205     0.394123     0.200248      141.086      21.4366      62.4130
     0.207864     0.375472     0.218066      141.087      21.8801      63.5838
     0.391049     0.253842     0.494394      17.6238      25.5295      284.831
     0.391092     0.720333     0.848692      17.5955      24.8860      321.575
     0.390603     0.744212     0.861597      17.5924      24.9625      324.191
     0.377910     0.878744     0.916050      17.5692      23.6691      342.318
     0.354320     0.908870     0.885613      17.5506      24.8365      355.064
     0.352577     0.912526     0.830562      17.5322      23.7422      7.64471
     0.330354     0.854818     0.713497      17.5126      24.2870      21.4425
     0.317320     0.814497     0.652180      17.5053      25.0130      27.0065
     0.272965     0.655498     0.433328      17.4840      24.6338      44.8815
     0.177700     0.481456     0.228293      17.4716      25.2257      59.0476
     0.295232     0.284589     0.334512      3.74424      25.6398      287.176
     0.336705     0.451661     0.498058      3.73479      23.5856      298.575
     0.342557     0.611192     0.649661      3.71235      23.9218      311.149
     0.375052     0.733400     0.762506      3.68509      24.5112      322.993
     0.383614     0.811766     0.832199      3.65917      24.9138      332.839
     0.383962     0.872281     0.883157      3.62999      24.8333      343.194
     0.383488     0.900973     0.903787      3.60484      24.8040      351.633
     0.385208     0.909005     0.910246      3.59992      24.2180      353.370
     0.394079     0.909386     0.901531      3.57081      24.8044      2.76929
     0.394771     0.907599     0.894360      3.55334      23.8833      8.53798
     0.230592     0.298340     0.201856      6.30953      23.5045      288.094
     0.311044     0.586965     0.508236      6.35681      25.9820      310.188
     0.360439     0.681334     0.610701      6.37813      25.0421      318.297
     0.374066     0.750979     0.689287      6.40081      24.8874      325.493
     0.371868     0.839951     0.796100      6.44474      25.0985      337.811
     0.367467     0.876747     0.846336      6.47699      25.5015      346.164
     0.371430     0.897056     0.874701      6.49623      24.8294      351.084
     0.374677     0.909446     0.904460      6.53674      24.6021      1.10889
     0.372070     0.898507     0.908256      6.57039      24.4823      9.42372
     0.372261     0.877761     0.896993      6.59163      24.8781      14.8390
    0.0354300     0.849241    0.0696790      99.6895      24.0894      12.5359
    0.0638240     0.826588     0.132092      99.7096      24.8241      16.5845
    0.0948560     0.808182     0.211133      99.7354      23.9326      21.7311
     0.127378     0.771190     0.283882      99.7582      24.5705      26.6427
     0.158347     0.739678     0.357289      99.7813      23.8500      31.5693
     0.188624     0.659398     0.449594      99.8085      25.9660      38.6776
     0.224503     0.607029     0.528597      99.8322      25.0200      44.4833
     0.257345     0.534290     0.609212      99.8554      24.6776      51.0178
     0.288923     0.462602     0.679685      99.8751      23.9294      57.0466
     0.307848     0.164281     0.847180      99.9148      24.3368      77.7877
    0.0385510     0.723753    0.0526120      119.290      25.4907      30.9603
    0.0643700     0.696362     0.107264      119.301      25.2040      34.5388
    0.0934170     0.659209     0.156217      119.310      26.1389      37.7863
     0.123322     0.629513     0.222557      119.323      24.4822      42.0991
     0.153653     0.592757     0.268810      119.331      24.9160      45.2373
     0.187143     0.539236     0.325643      119.339      26.0100      49.2946
     0.225676     0.459569     0.426737      119.355      25.0315      56.3211
     0.263972     0.417091     0.476088      119.363      24.4084      59.8210
     0.302314     0.272667     0.593986      119.376      25.7437      69.7438
     0.324288     0.149957     0.687748      119.385      25.3187      78.1833
    0.0344740     0.649485    0.0495070      128.028      24.9949      39.5399
    0.0583550     0.615957    0.0994880      128.035      25.0565      42.7949
    0.0850930     0.605440     0.133682      128.041      23.2221      45.0037
     0.113486     0.531840     0.192911      128.044      27.1417      49.0690
     0.144281     0.503644     0.241142      128.051      25.8534      52.2271
     0.179343     0.459263     0.296233      128.057      25.5698      55.9524
     0.215469     0.426572     0.341107      128.063      24.5957      58.9071
     0.256255     0.350972     0.409106      128.068      25.8947      64.0002
     0.294546     0.289349     0.478029      128.074      24.6273      68.7922
     0.327782     0.162652     0.571073      128.078      26.6853      76.9557
    0.0500810     0.498598    0.0450140      141.079      26.1180      52.3985
    0.0719520     0.481830    0.0766480      141.081      24.6988      54.5037
     0.100237     0.467210     0.106847      141.083      22.9237      56.4670
     0.127661     0.422477     0.140005      141.083      25.7237      58.6569
     0.161491     0.397512     0.178047      141.085      24.3452      61.1093
     0.194152     0.379224     0.207367      141.086      22.9550      62.9522
     0.229791     0.332686     0.242077      141.086      25.3874      65.4396
     0.271571     0.288749     0.302704      141.088      22.9911      69.2539
     0.312794     0.212923     0.359820      141.088      25.9324      73.6542
     0.348581     0.169221     0.408929      141.090      24.6273      76.8977
     0.330212     0.621857     0.769402      17.6004      29.4293      314.484
     0.317744     0.777795     0.857364      17.5812      28.9535      331.863
     0.317558     0.803468     0.862115      17.5750      29.5215      336.589
     0.306342     0.875580     0.842070      17.5469      29.0926      357.350
     0.306340     0.861449     0.782995      17.5325      29.9169      7.70635
     0.261593     0.761370     0.596848      17.5036      29.7133      29.6195
     0.227731     0.152243     0.202015      3.74329      28.8468      278.380
     0.310856     0.582458     0.618222      3.70451      28.9919      310.903
     0.302271     0.730362     0.754234      3.66943      29.5878      326.577
     0.310914     0.844386     0.851630      3.61846      29.5311      345.810
     0.337072     0.866331     0.860278      3.57614      29.9376     0.380219
     0.347143     0.840556     0.820852      3.53133      29.2147      15.9175
    0.0567420     0.788723     0.138030      99.7097      28.5188      17.0712
     0.142641     0.683836     0.347966      99.7757      29.8216      32.0745
     0.170648     0.645269     0.426297      99.8002      28.7931      37.7151
     0.201085     0.573992     0.504394      99.8229      29.7151      44.2839
     0.241809     0.421128     0.660363      99.8672      28.8775      58.1046
     0.105096     0.612851     0.195160      119.314      28.5392      40.5626
     0.159940     0.509820     0.324955      119.336      29.2640      49.8387
     0.226238     0.394752     0.449168      119.354      29.5229      59.3085
     0.266900     0.343994     0.505099      119.362      28.7974      63.5482
    0.0993730     0.539181     0.177185      127.991      27.7957      47.9932
    0.0321110     0.626159    0.0486200      128.025      28.0453      39.3696
    0.0524820     0.585374    0.0937460      128.030      29.3903      42.4053
    0.0747530     0.569373     0.129751      128.036      28.2988      44.8434
    0.0991460     0.530676     0.171994      128.040      29.2318      47.7793
     0.124617     0.500752     0.225871      128.048      27.7719      51.3745
     0.153707     0.454267     0.266657      128.050      29.2955      54.4159
     0.180828     0.428472     0.310364      128.056      27.8363      57.2887
     0.214904     0.336481     0.389758      128.062      29.8053      63.5556
     0.245855     0.307744     0.430732      128.067      28.3603      66.2704
    0.0676920     0.464435    0.0741700      141.080      27.8070      54.2913
     0.117736     0.405172     0.133588      141.081      29.2614      58.3384
     0.147074     0.381964     0.162441      141.082      28.9830      60.3085
     0.207434     0.321501     0.227015      141.084      29.2755      64.8186
     0.244331     0.284324     0.270507      141.085      28.6709      67.8011
     0.277506     0.257100     0.302753      141.086      28.0225      69.9822
     0.318051     0.254463     0.479577      17.6194      30.4741      285.385
     0.284100     0.819617     0.697650      17.5180      30.6222      18.5036
     0.229386     0.681253     0.490204      17.4939      30.7984      38.4822
     0.157409     0.475195     0.239805      17.4767      31.2411      57.5989
     0.273321     0.572013     0.606820      3.70169      30.6726      310.827
     0.304283     0.797391     0.810886      3.63779      31.0173      338.270
     0.320446     0.844014     0.845100      3.59890      31.4924      352.209
     0.337854     0.855025     0.841856      3.55290      30.1962      8.37459
     0.244300     0.437353     0.516847      6.72852      31.2664      60.0675
     0.239606     0.399973     0.481939      6.73337      31.4179      62.9800
     0.238412     0.345409     0.431232      6.74093      31.0810      67.2601
     0.247382     0.328512     0.415403      6.74298      30.9817      68.5494
     0.252475     0.292456     0.381189      6.74644      30.9732      71.2165
     0.253513     0.285723     0.374821      6.74712      30.9359      71.7161
     0.239698     0.258331     0.348578      6.74920      30.9836      73.6998
     0.223411     0.211763     0.304091      6.75297      30.7421      77.0688
     0.219929     0.199230     0.291808      6.75336      30.8752      77.9456
     0.210678     0.173733     0.266501      6.75346      31.3400      79.7156
    0.0323810     0.788370    0.0629360      99.6840      30.3760      11.9324
    0.0859330     0.749743     0.205092      99.7305      30.0580      21.8127
     0.114758     0.703050     0.283111      99.7547      31.2135      27.5769
     0.225518     0.503989     0.574205      99.8429      30.0662      50.5259
     0.255588     0.175242     0.790022      99.8975      30.1766      75.9265
    0.0345470     0.683072    0.0514940      119.285      30.1081      30.7279
    0.0552490     0.652674    0.0983290      119.294      30.6538      33.9613
    0.0797320     0.623735     0.153564      119.305      30.2510      37.7947
     0.132434     0.530188     0.278588      119.326      30.9551      46.7773
     0.190360     0.445547     0.374908      119.341      31.4142      54.1024
     0.277355     0.114934     0.667803      119.376      30.4491      79.6184
    0.0322760     0.598111    0.0534140      127.972      31.0667      39.5455
    0.0511770     0.567869    0.0965230      127.978      31.2729      42.5555
    0.0732810     0.552727     0.130384      127.983      30.2956      44.8977
     0.124258     0.463567     0.227970      127.993      31.9735      51.9652
     0.151318     0.438943     0.263063      127.997      31.4622      54.4456
     0.180524     0.388688     0.318426      128.003      31.6177      58.5736
     0.211975     0.336713     0.370212      128.007      31.9360      62.6051
     0.245578     0.254953     0.447963      128.013      32.0833      68.8642
     0.277611     0.137928     0.547387      128.020      32.1044      77.4911
     0.281155     0.160974     0.543676      128.072      30.3056      76.2628
    0.0477660     0.471691    0.0459380      141.078      30.1136      52.3172
    0.0909320     0.414836    0.0996720      141.079      32.0074      56.0474
     0.177660     0.335978     0.196848      141.082      31.1920      62.8943
     0.315908     0.148085     0.385413      141.086      31.3074      76.8670
     0.272283     0.231396     0.447274      17.6165      34.0263      284.155
     0.283835     0.587204     0.728201      17.5981      33.6871      313.751
     0.284209     0.648628     0.755744      17.5884      35.8133      322.195
     0.271881     0.799215     0.826601      17.5652      33.5946      343.126
     0.251257     0.796230     0.790810      17.5547      36.2271      350.762
     0.259377     0.811817     0.756340      17.5390      35.5935      3.02875
     0.239289     0.807494     0.703028      17.5233      33.5103      14.9155
     0.219129     0.702440     0.542557      17.5040      35.2644      31.3987
     0.188189     0.619710     0.435773      17.4950      36.4344      40.6290
     0.119258     0.421127     0.192738      17.4778      35.2731      60.5443
     0.185096     0.300950     0.341800      3.71861      36.3490      290.285
     0.219874     0.536754     0.568651      3.69300      35.6913      310.454
     0.243541     0.632836     0.659531      3.67770      34.5235      319.567
     0.272523     0.693187     0.713053      3.65708      35.6099      328.196
     0.273087     0.738492     0.754411      3.64503      34.6842      333.776
     0.280530     0.776090     0.784516      3.62174      35.4451      342.653
     0.276349     0.822494     0.823256      3.59767      33.6700      352.161
     0.282881     0.815381     0.807850      3.57076      35.0442      1.70287
     0.282784     0.810801     0.798907      3.55644      34.9659      6.94240
     0.297570     0.788242     0.768376      3.52997      34.4611      16.7678
     0.250418     0.793147     0.797132      6.56406      36.3369      6.67772
     0.247704     0.784913     0.797551      6.58394      35.9435      12.2825
     0.224392     0.731995     0.767639      6.63565      34.4078      27.1084
     0.224875     0.682052     0.724368      6.65003      35.9458      32.4117
     0.222280     0.677336     0.721196      6.65342      35.6635      33.3956
     0.222266     0.610481     0.665226      6.67684      35.5727      41.5937
     0.219021     0.536117     0.601552      6.69945      34.6681      49.8692
     0.205806     0.494404     0.563560      6.70707      34.9595      53.5787
     0.186407     0.348927     0.430665      6.73244      33.9260      66.2357
     0.167716     0.257529     0.341520      6.73623      35.6726      72.9411
    0.0306680     0.749275    0.0630530      99.6819      33.9025      11.8638
    0.0493870     0.733921     0.135160      99.7059      33.6476      17.0890
    0.0677300     0.684148     0.205750      99.7275      35.8091      22.5520
    0.0916140     0.674748     0.260691      99.7458      34.5985      26.5401
     0.117574     0.648209     0.330641      99.7683      33.7665      31.7428
     0.142822     0.580972     0.401757      99.7891      35.5214      38.0839
     0.160652     0.546140     0.451330      99.8042      35.3232      42.2591
     0.174867     0.447796     0.567400      99.8382      34.5576      52.6361
     0.209280     0.331750     0.642531      99.8576      35.8685      61.9953
     0.209286     0.121909     0.763994      99.8868      34.6806      78.8393
    0.0324520     0.638723    0.0560020      119.281      34.3767      30.9195
    0.0496120     0.597219    0.0989650      119.287      36.1362      34.0913
    0.0677390     0.601417     0.131773      119.297      33.8807      36.4330
    0.0914060     0.552064     0.196573      119.308      34.6524      41.2831
     0.115564     0.516859     0.232662      119.313      35.5951      44.1578
     0.138516     0.497039     0.279781      119.323      34.1193      47.4804
     0.166345     0.390999     0.380748      119.336      35.9358      56.0622
     0.194044     0.384269     0.398401      119.340      35.0620      57.2023
     0.218381     0.271856     0.492407      119.350      36.2447      66.0514
     0.241661     0.179375     0.580330      119.362      34.9560      73.8213
    0.0319480     0.542738    0.0598830      127.967      36.6495      39.8717
    0.0509860     0.542457    0.0936930      127.974      34.3100      42.3852
    0.0706370     0.503999     0.137124      127.979      35.1711      45.6165
    0.0921730     0.468583     0.183288      127.984      35.2667      49.0768
     0.116149     0.443914     0.213692      127.987      35.3385      51.3847
     0.141082     0.432366     0.251584      127.994      33.2477      53.8997
     0.169679     0.372682     0.311060      127.999      34.0385      58.5869
     0.200275     0.335774     0.353649      128.004      33.7138      61.8304
     0.225554     0.240858     0.442436      128.011      34.0647      69.2182
     0.252958     0.210524     0.478084      128.014      33.1369      71.8561
    0.0316400     0.545604    0.0659980      128.019      35.8878      40.3935
    0.0501280     0.532032    0.0926900      128.023      35.4478      42.3781
    0.0707340     0.526749     0.134314      128.031      32.8675      45.3338
    0.0916200     0.483889     0.175889      128.035      34.1838      48.4607
     0.116203     0.464082     0.209562      128.040      33.4834      50.8676
     0.142436     0.429747     0.255216      128.045      33.1359      54.2021
     0.169240     0.360787     0.307978      128.048      35.4877      58.7713
     0.196537     0.315128     0.351237      128.051      35.9617      62.3983
     0.225477     0.232837     0.430835      128.058      35.9677      69.1192
     0.249850    0.0748740     0.572569      128.067      34.6389      81.5672
    0.0493400     0.420422    0.0467090      141.074      37.0367      52.1436
    0.0699860     0.425235    0.0767830      141.077      33.1831      54.4238
    0.0911440     0.406871     0.101834      141.078      32.8665      56.2168
     0.113412     0.387619     0.123807      141.079      32.9663      57.7969
     0.138458     0.347661     0.157546      141.079      34.4253      60.3465
     0.163874     0.331548     0.188673      141.081      32.8428      62.4774
     0.193747     0.275084     0.219779      141.080      36.5257      65.3188
     0.223095     0.243625     0.254965      141.081      36.2597      68.0096
     0.254149     0.218006     0.293490      141.083      34.6792      70.6539
     0.282665     0.132196     0.362674      141.083      36.4153      76.7332
     0.207876     0.133190     0.340598      17.6128      39.1220      277.111
     0.218750     0.602454     0.708317      17.5875      39.5883      320.411
     0.228935     0.744221     0.761974      17.5614      39.4837      344.613
     0.229058     0.768095     0.765618      17.5553      38.6641      349.896
     0.219091     0.759265     0.688482      17.5333      39.8670      7.80173
     0.208524     0.751729     0.666343      17.5285      39.7764      11.7818
     0.187778     0.692628     0.550211      17.5093      38.6739      28.0715
     0.148419     0.608704     0.435980      17.4983      39.2914      39.1287
     0.159227     0.462872     0.494308      3.69138      39.9909      305.990
     0.199824     0.669931     0.687169      3.64877      39.1326      329.587
     0.212670     0.764643     0.750196      3.54738      38.6270      10.3563
     0.207139     0.569315     0.509269      6.40788      39.3284      317.157
     0.219988     0.740604     0.715720      6.49517      39.6998      346.542
     0.187914     0.722926     0.744631      6.60378      39.4767      19.0959
     0.181073     0.688882     0.719250      6.62311      39.8176      25.4102
     0.129260     0.274232     0.352212      6.72372      39.2934      70.7526
    0.0932350     0.603966     0.297043      99.7548      38.8095      30.4809
     0.133674     0.508103     0.423981      99.7933      39.6444      42.0033
     0.148810     0.446057     0.503724      99.8171      39.0303      49.3873
     0.163542     0.328136     0.600826      99.8439      39.2783      60.4649
     0.173607    0.0985650     0.716896      99.8705      39.5887      79.6105
    0.0299220     0.595383    0.0536730      119.275      38.5832      30.6343
    0.0470380     0.558517     0.105852      119.285      39.3593      34.7272
    0.0834750     0.516046     0.185153      119.300      38.7278      40.9492
     0.103921     0.476688     0.236057      119.309      39.0363      45.0986
     0.146491     0.387101     0.336754      119.324      39.7098      53.7567
     0.179283     0.339559     0.398406      119.335      38.8546      58.8348
     0.194105     0.291541     0.440795      119.340      39.2034      62.9197
     0.218004    0.0795460     0.609473      119.357      38.7687      80.5755
    0.0337080     0.530770    0.0611140      127.965      37.8028      39.9440
    0.0890470     0.453419     0.166420      127.978      38.1646      48.1156
     0.183478     0.297009     0.343016      127.997      38.5403      62.5720
     0.211515     0.247210     0.393386      128.001      38.4140      66.9007
    0.0306530     0.534113    0.0547070      128.015      37.8363      39.5024
    0.0453930     0.509652    0.0910820      128.020      37.8922      42.2987
    0.0637210     0.477358     0.133776      128.025      38.1387      45.6147
     0.105178     0.426044     0.203428      128.034      37.9642      51.0500
     0.151498     0.343512     0.298327      128.043      38.0826      58.7210
     0.197873     0.251938     0.388058      128.051      38.4370      66.4907
    0.0493740     0.402029    0.0420180      141.072      39.8345      51.6845
    0.0710400     0.378989    0.0741090      141.074      39.5119      54.2285
     0.134942     0.321745     0.143218      141.076      39.3872      59.6974
     0.249857     0.193536     0.281611      141.080      39.2020      70.9006
     0.219211     0.676153     0.739701      17.5751      40.4556      332.130
    0.0848650     0.407205     0.196879      17.4831      40.4349      59.4635
     0.127136     0.329383     0.364751      3.70260      41.4384      294.300
     0.179341     0.564049     0.588124      3.66944      41.1232      317.795
     0.200988     0.686238     0.699685      3.63700      40.2368      334.156
     0.215460     0.730968     0.736821      3.61316      40.2594      344.234
     0.236934     0.743329     0.743191      3.59395      40.9060      351.825
     0.230033     0.756553     0.752219      3.58046      40.3245      357.331
     0.216331     0.751182     0.742774      3.56704      40.7917      2.58101
     0.214595     0.684425     0.647162      6.46445      41.1385      336.416
     0.203849     0.741687     0.724158      6.51250      40.6740      351.651
     0.193090     0.755583     0.751333      6.54404      40.1225      1.14114
     0.174944     0.588938     0.636991      6.66178      40.3634      39.4313
     0.156202     0.477735     0.539729      6.69140      40.1648      51.9801
    0.0282330     0.669025    0.0710440      99.6804      40.4172      12.3976
    0.0445060     0.638683     0.135659      99.7011      41.4690      17.6936
    0.0624930     0.623174     0.193414      99.7202      41.0951      22.4196
    0.0802030     0.593185     0.257664      99.7408      41.2048      27.8574
     0.113749     0.509437     0.394101      99.7833      41.1671      40.0257
    0.0649280     0.520627     0.131582      119.287      41.3849      36.9327
     0.123178     0.432286     0.263499      119.311      41.0830      47.9046
    0.0490160     0.470946    0.0931420      127.965      41.6582      42.5117
    0.0679750     0.448105     0.129922      127.970      41.3729      45.5150
     0.110410     0.386003     0.205905      127.978      41.7452      51.8939
     0.135233     0.362674     0.241530      127.983      41.1357      54.7680
     0.157691     0.327733     0.273493      127.986      41.7849      57.7018
     0.233981     0.128327     0.468755      128.002      41.2775      75.7387
    0.0841170     0.413110     0.166840      128.024      42.0568      48.7107
     0.129654     0.376503     0.235103      128.034      40.2826      54.0711
     0.176712     0.275258     0.333606      128.042      41.3544      62.9118
     0.222779     0.113248     0.492705      128.056      40.0422      77.3544
    0.0924170     0.358907    0.0929230      141.074      40.0895      55.7336
     0.114106     0.327260     0.124189      141.075      40.7416      58.2869
     0.165051     0.277283     0.169384      141.075      41.9871      62.1596
     0.188692     0.256751     0.203549      141.077      40.6885      64.7801
     0.218155     0.222898     0.229243      141.077      41.8338      67.1948
     0.271546     0.145933     0.310386      141.079      41.3329      74.0836
     0.148541     0.400581     0.544112      17.5968      44.7846      302.360
     0.157734     0.548173     0.641926      17.5831      45.5108      320.248
     0.167112     0.617646     0.684972      17.5756      44.5200      329.267
     0.167864     0.697206     0.705474      17.5578      44.1357      346.518
     0.157675     0.694338     0.696231      17.5557      44.7475      348.252
     0.157274     0.715366     0.648313      17.5338      43.6488      7.75816
     0.138369     0.687364     0.593891      17.5248      44.3537      15.9417
     0.119486     0.632617     0.513988      17.5158      45.9068      25.1501
     0.101312     0.516558     0.343901      17.4966      44.3284      45.1711
    0.0686310     0.410938     0.226255      17.4910      46.2827      55.5248
    0.0954940     0.194393     0.228535      3.69825      46.2688      283.624
     0.121068     0.412570     0.441289      3.68294      44.8987      304.142
     0.139437     0.539113     0.560126      3.65981      45.0470      319.013
     0.151193     0.603675     0.619380      3.64355      44.7411      327.996
     0.160236     0.646825     0.655324      3.62092      45.6771      338.314
     0.165311     0.682821     0.684917      3.60056      45.2799      347.713
     0.160916     0.705543     0.702806      3.58506      44.4226      354.664
     0.167984     0.708173     0.700233      3.56799      44.4145      1.88763
     0.175177     0.698751     0.684049      3.54551      44.1249      11.4340
     0.169599     0.653942     0.634002      3.52749      45.7437      19.7211
     0.137817     0.530395     0.478042      6.42461      45.3841      318.884
     0.143559     0.626565     0.586723      6.45674      44.4548      332.199
     0.145724     0.644783     0.612946      6.47615      45.5657      338.592
     0.153459     0.689932     0.673529      6.51386      44.9802      351.495
     0.156704     0.702060     0.694819      6.53581      44.5742      358.638
     0.155060     0.683671     0.695050      6.57916      44.7550      12.7290
     0.145376     0.634274     0.661746      6.61567      44.9308      25.3056
     0.133183     0.570085     0.611788      6.64729      44.4254      36.9084
     0.129273     0.460205     0.516634      6.67896      44.1735      50.7846
     0.107320     0.242872     0.311633      6.70349      46.1819      71.4281
    0.0283800     0.627813    0.0652460      99.6761      43.7182      11.9086
    0.0419380     0.611229     0.134898      99.6994      43.6018      17.8457
    0.0552840     0.563415     0.192483      99.7169      45.6316      23.2621
    0.0681080     0.536046     0.238371      99.7313      46.1213      27.6328
    0.0817050     0.529047     0.294388      99.7502      44.4681      32.2590
    0.0965130     0.484938     0.347044      99.7661      45.1986      37.6774
     0.111874     0.425139     0.421956      99.7887      45.2519      45.4547
     0.126322     0.407202     0.468378      99.8035      43.6684      49.2542
     0.143782     0.324280     0.523545      99.8181      44.9105      57.0340
     0.153063     0.235920     0.585697      99.8345      44.8915      65.7742
    0.0301990     0.535815    0.0567240      119.269      43.7293      30.7670
    0.0461330     0.508048     0.101825      119.277      44.0099      34.6257
    0.0639510     0.478687     0.134954      119.282      44.8317      37.5733
    0.0785620     0.443867     0.165573      119.286      46.1085      40.5013
    0.0995830     0.405114     0.214657      119.295      46.4648      45.1057
     0.119871     0.388502     0.248165      119.301      45.7332      48.0041
     0.138359     0.348483     0.307028      119.312      45.0050      53.2718
     0.160785     0.290195     0.350179      119.316      46.4181      58.2862
     0.182690     0.238782     0.407003      119.325      45.8767      63.8996
     0.201275     0.175041     0.455618      119.329      46.3676      69.7980
    0.0324440     0.459907    0.0591330      128.006      44.8305      39.7292
    0.0484930     0.418207    0.0892180      128.008      46.8744      42.4343
    0.0673240     0.390501     0.124334      128.012      47.1606      45.6658
    0.0863230     0.368372     0.153012      128.015      47.2384      48.3253
     0.107301     0.340539     0.189734      128.020      47.1468      51.7305
     0.127204     0.345591     0.226305      128.028      43.9080      54.2255
     0.148354     0.294201     0.263696      128.030      45.6018      58.1867
     0.170681     0.248046     0.310154      128.034      45.8065      62.7235
     0.190902     0.198477     0.360277      128.038      45.6629      67.6370
     0.215027     0.142021     0.440961      128.048      42.8315      74.0373
    0.0576040     0.350386    0.0480610      141.069      45.4865      52.0054
    0.0737820     0.324068    0.0679860      141.069      46.7023      53.7711
    0.0917870     0.330616    0.0921770      141.072      43.6031      55.8043
     0.117873     0.295769     0.100329      141.070      46.8947      56.7108
     0.138087     0.274749     0.123559      141.071      47.0373      58.8465
     0.156193     0.284084     0.153131      141.074      42.9123      60.9225
     0.178292     0.244148     0.161406      141.072      46.7141      62.2719
     0.203167     0.230877     0.208302      141.076      43.2393      65.7270
     0.227839     0.189928     0.221040      141.074      46.5462      67.7687
     0.249285     0.171800     0.257021      141.076      44.6011      70.4695
     0.118356     0.306370     0.450784      17.5959      48.9922      295.079
     0.129634     0.534151     0.608365      17.5767      49.5263      324.052
     0.125387     0.594877     0.638786      17.5678      49.0883      334.507
     0.118439     0.648082     0.632268      17.5493      49.2044      353.307
    0.0937150     0.566785     0.438411      17.5116      48.9165      31.4576
    0.0848560     0.477626     0.317446      17.4999      48.5480      45.5258
    0.0950480     0.261606     0.291438      3.68554      49.2025      291.058
     0.119553     0.520444     0.538035      3.64900      48.7040      321.294
     0.127199     0.569457     0.581346      3.63118      49.3276      330.702
     0.137126     0.612926     0.618791      3.61214      49.2591      340.543
     0.146725     0.641887     0.628409      3.54877      48.9026      10.4568
     0.117059     0.512662     0.465109      6.43541      48.5471      320.630
     0.125233     0.633413     0.613790      6.50483      48.8821      347.622
     0.131621     0.636063     0.635872      6.55099      49.6559      3.95985
     0.124209     0.625314     0.634542      6.57302      49.6081      11.8630
     0.123354     0.585777     0.612922      6.61418      48.5670      26.7953
     0.117760     0.530942     0.565398      6.63021      49.8673      34.3318
     0.102179     0.396084     0.448607      6.66947      49.5330      53.4932
    0.0268150     0.562155    0.0698400      99.6741      48.5491      12.3354
    0.0383850     0.551300     0.110821      99.6878      48.5964      16.2002
    0.0641710     0.499667     0.223297      99.7242      49.2283      27.2469
    0.0794680     0.471768     0.267128      99.7380      49.5573      31.8480
     0.107271     0.386594     0.379224      99.7723      49.9403      44.4362
     0.120418     0.350871     0.440107      99.7912      48.6663      50.6088
     0.131948     0.295039     0.488687      99.8049      48.7089      57.0530
     0.142625     0.182028     0.562606      99.8241      48.8001      68.9301
    0.0289900     0.470151    0.0503070      119.259      49.5172      30.0615
    0.0596270     0.427490     0.121324      119.272      49.7808      36.9310
    0.0797950     0.414231     0.163162      119.282      48.6825      40.7880
    0.0998600     0.383966     0.185233      119.284      49.8997      43.2489
     0.141026     0.306399     0.287205      119.302      49.6268      53.5740
     0.190710     0.219792     0.382425      119.316      49.1105      63.7010
    0.0354520     0.419052    0.0598090      127.951      48.6156      39.7028
    0.0542690     0.385662    0.0877840      127.952      49.9742      42.4108
    0.0898430     0.371854     0.141497      127.962      47.7523      47.2868
     0.113743     0.341073     0.176922      127.966      48.0688      50.6914
     0.138904     0.290205     0.221553      127.969      49.3022      55.4114
     0.191256     0.226920     0.308735      127.980      47.7777      63.5391
     0.222349     0.170028     0.338795      127.979      49.9021      68.0782
    0.0489120     0.390309    0.0896760      128.004      49.4031      42.6111
    0.0653100     0.371228     0.125518      128.009      48.8438      45.9865
    0.0838070     0.353411     0.148509      128.012      48.9095      48.1991
     0.103990     0.335251     0.182327      128.017      48.1644      51.2813
     0.123413     0.297376     0.228207      128.022      48.1218      55.7018
     0.166852     0.229411     0.280275      128.025      49.8776      61.7525
     0.207420    0.0690560     0.428490      128.036      49.5232      78.4181
    0.0808360     0.308154    0.0692110      141.068      48.4215      53.9076
    0.0989960     0.298965    0.0797960      141.069      48.4866      54.9025
     0.138205     0.262591     0.114673      141.069      49.2986      58.2804
     0.159786     0.246136     0.138056      141.070      48.8598      60.4626
     0.178414     0.233756     0.151113      141.071      48.9470      61.7328
     0.217356     0.190991     0.194641      141.072      49.2478      66.0499
     0.243537     0.163476     0.226611      141.073      48.8832      69.0955
     0.129528     0.403618     0.519777      17.5883      50.2737      306.910
     0.110601     0.634997     0.602685      17.5438      50.5184      358.645
     0.110273     0.618732     0.536490      17.5273      50.1937      15.2188
    0.0599630     0.314277     0.136361      17.4915      50.6439      63.1324
     0.112816     0.322023     0.347895      3.67369      51.2029      298.638
     0.134262     0.579502     0.586628      3.61596      51.0845      337.499
     0.135094     0.618841     0.613973      3.57703      51.3754      356.905
     0.141717     0.633398     0.624819      3.56491      50.2759      2.86974
     0.141467     0.595752     0.575861      3.52673      50.0714      21.4621
     0.103276     0.458569     0.410633      6.43306      51.2445      316.550
     0.122396     0.605378     0.580923      6.49263      50.0751      342.768
    0.0919890     0.302389     0.359275      6.67802      51.2405      62.9572
    0.0509400     0.510965     0.172629      99.7072      50.0013      22.4325
    0.0934960     0.429662     0.319196      99.7538      50.1617      37.7586
    0.0444290     0.440116    0.0786350      119.263      50.7586      32.8272
     0.118527     0.347147     0.228229      119.291      50.2778      47.7333
     0.167270     0.268359     0.320701      119.306      50.1594      57.5134
     0.203503    0.0929080     0.456202      119.319      51.4047      75.6559
    0.0744480     0.348618     0.117967      127.954      51.4045      45.5424
     0.163128     0.256480     0.246640      127.970      50.2962      58.3748
     0.232972    0.0821930     0.396930      127.980      51.4812      76.3967
    0.0327340     0.388364    0.0637540      127.998      51.1320      40.1346
     0.142017     0.258260     0.245971      128.021      50.1562      58.2936
     0.187634     0.174173     0.310922      128.024      51.8928      66.3730
    0.0665530     0.293354    0.0553270      141.066      51.3582      52.5787
     0.117666     0.262988    0.0963620      141.068      51.0047      56.6643
     0.202461     0.197827     0.171291      141.070      50.9075      64.1839
     0.119400     0.315439     0.436937      17.5889      53.5273      298.949
     0.110175     0.453400     0.530261      17.5765      54.3800      318.942
     0.109769     0.488084     0.548523      17.5717      54.5731      325.428
     0.101756     0.525782     0.546231      17.5593      56.3885      339.807
     0.101665     0.573426     0.558198      17.5484      54.8842      353.187
     0.100271     0.567337     0.535478      17.5429      55.6030      359.310
    0.0941250     0.552483     0.477194      17.5285      55.2729      15.7172
    0.0852140     0.525778     0.426526      17.5202      54.9455      25.3944
    0.0763080     0.469738     0.341570      17.5100      54.3691      38.3139
    0.0575690     0.287967     0.128285      17.4968      55.2983      63.1132
    0.0960060     0.180130     0.206772      3.67522      54.3539      284.380
     0.108106     0.343047     0.364818      3.66103      54.2139      303.579
     0.113675     0.459426     0.474094      3.63929      54.3046      320.612
     0.115049     0.497744     0.507204      3.62279      55.3221      330.127
     0.121871     0.540828     0.544324      3.60373      55.2403      341.473
     0.122122     0.552522     0.552029      3.59073      55.6081      348.557
     0.121314     0.579051     0.577719      3.58824      53.8710      350.566
     0.121419     0.590286     0.583159      3.56917      53.5769     0.516266
     0.116385     0.548076     0.537102      3.55583      56.3529      7.63731
     0.120034     0.531253     0.514249      3.53535      55.8659      19.0464
    0.0864050     0.381144     0.332192      6.42873      54.3478      309.536
    0.0987030     0.446964     0.402773      6.44161      53.5182      318.128
     0.108737     0.525170     0.493715      6.47392      53.7318      333.245
     0.109322     0.573839     0.557417      6.51099      53.6419      348.678
     0.111147     0.576611     0.567390      6.52826      54.0917      355.434
     0.112062     0.561135     0.565681      6.56069      54.9326      8.46666
     0.113305     0.526242     0.541009      6.58421      55.9175      18.7459
     0.105918     0.496584     0.527020      6.62041      53.5462      33.2457
    0.0912450     0.433106     0.472628      6.64044      53.8154      43.5768
    0.0798120     0.169451     0.225334      6.67391      55.8226      75.7042
    0.0272120     0.476319    0.0915000      99.6769      54.3366      14.7985
    0.0373370     0.439762     0.125211      99.6867      56.1996      18.8433
    0.0498000     0.433574     0.168894      99.7017      55.5045      23.6662
    0.0592440     0.411052     0.213507      99.7161      55.6240      28.9171
    0.0690800     0.385464     0.248927      99.7271      56.0035      33.4190
    0.0859610     0.353212     0.293212      99.7408      56.1776      39.1682
     0.105148     0.341587     0.341823      99.7571      54.5613      44.0414
     0.139493     0.283732     0.388496      99.7702      55.3369      51.4599
     0.157980     0.231747     0.436171      99.7838      55.1324      58.6810
     0.150967    0.0898310     0.514548      99.8030      55.4018      75.5588
    0.0325460     0.407070    0.0443030      119.249      54.8426      29.2664
    0.0526020     0.371874    0.0763420      119.253      56.3152      32.8550
    0.0704000     0.359791     0.103474      119.259      56.0513      35.9213
    0.0906920     0.342244     0.125727      119.263      56.3581      38.5304
     0.109571     0.332470     0.187069      119.278      53.8539      44.7162
     0.124504     0.303330     0.216197      119.282      54.3890      48.2172
     0.146094     0.276012     0.224241      119.281      55.9598      49.9730
     0.163960     0.230353     0.299319      119.295      54.3890      58.0672
     0.163907     0.188312     0.319490      119.295      55.8906      61.9767
     0.184898    0.0849090     0.407475      119.306      55.7539      74.5903
    0.0337900     0.328927    0.0626030      127.939      56.4782      40.0195
    0.0510050     0.323363    0.0839400      127.943      55.7330      42.4044
    0.0746200     0.295357     0.101106      127.943      57.1347      44.5361
    0.0968030     0.284251     0.119861      127.946      56.9237      46.6994
     0.124010     0.257718     0.152549      127.950      57.0540      50.6005
     0.148338     0.259487     0.182948      127.957      54.7923      53.3328
     0.174067     0.238972     0.212011      127.960      54.4193      56.4818
     0.204607     0.173701     0.254864      127.961      56.5123      62.8343
     0.229984     0.130688     0.290154      127.963      57.0474      67.8607
     0.248990     0.107568     0.360157      127.976      52.8727      73.0914
    0.0339090     0.371337    0.0576800      127.994      53.0000      39.5167
    0.0506400     0.345273    0.0796780      127.996      54.0336      41.8701
    0.0656950     0.295993    0.0979340      127.993      57.2453      44.2300
    0.0842340     0.268821     0.137035      127.998      57.1100      48.8221
     0.102459     0.296034     0.165443      128.008      52.8340      50.8162
     0.120997     0.251451     0.186676      128.007      55.1776      53.9592
     0.142144     0.245752     0.221805      128.014      53.0777      57.0170
     0.166619     0.195918     0.247716      128.013      55.2415      61.1601
     0.186864     0.162385     0.293868      128.019      54.2427      66.0660
     0.204256     0.105745     0.329992      128.019      55.5675      71.8508
    0.0730660     0.259864    0.0524130      141.063      55.3268      52.2341
    0.0907700     0.240476    0.0672330      141.063      56.1522      53.9067
     0.109263     0.230736    0.0782200      141.063      56.2370      55.1611
     0.124531     0.230817    0.0994550      141.065      54.2868      57.3295
     0.140773     0.227479     0.116282      141.067      53.0681      58.9579
     0.163624     0.197643     0.121280      141.065      55.8573      60.0102
     0.182446     0.192433     0.146657      141.067      53.9672      62.3983
     0.202244     0.184704     0.166914      141.069      52.7909      64.2585
     0.222015     0.168918     0.182598      141.069      52.9128      65.9770
     0.242789     0.134339     0.191213      141.067      55.7294      68.0343
     0.101435     0.522358     0.496458      17.5441      58.8459      357.578
    0.0937250     0.513234     0.447957      17.5311      58.5533      13.7982
    0.0763890     0.406726     0.289821      17.5125      59.2145      40.5536
     0.109378     0.457845     0.464110      3.61202      59.5438      332.865
     0.109524     0.491549     0.493169      3.59707      59.2750      342.878
     0.116884     0.502619     0.488468      3.54455      58.8481      14.7230
    0.0681730     0.210059     0.158913      6.41974      58.5768      290.552
    0.0969060     0.445283     0.417559      6.48089      59.7463      331.630
     0.102061     0.462281     0.437817      6.48912      59.6114      335.981
    0.0979580     0.513742     0.506216      6.53091      58.6891      356.045
    0.0956550     0.498876     0.502743      6.55784      59.4818      8.33849
    0.0937360     0.478179     0.490327      6.57715      59.7824      17.6065
    0.0926520     0.456022     0.477906      6.59976      58.9230      28.2138
    0.0864480     0.382246     0.414399      6.62263      59.7759      42.0842
    0.0258490     0.414778    0.0755660      99.6678      58.8938      13.3356
    0.0503590     0.379873     0.160943      99.6960      59.3704      24.1790
    0.0695830     0.361221     0.197016      99.7076      59.4827      28.9528
     0.122066     0.287249     0.314041      99.7446      59.1161      45.1131
     0.126329     0.189250     0.398341      99.7685      59.4338      60.0096
     0.105837    0.0342470     0.476756      99.7870      59.5544      80.6204
    0.0394910     0.345425    0.0728700      119.249      58.5365      32.5773
     0.153584     0.230709     0.230891      119.277      58.8780      52.6725
     0.166211     0.217715     0.240918      119.278      59.1754      54.2554
     0.183640     0.166027     0.290996      119.285      59.3966      61.5797
    0.0372650     0.310911    0.0557740      127.935      58.4193      39.2284
     0.173693     0.170225     0.224000      127.954      59.1788      60.6947
    0.0952260     0.221124    0.0573930      141.061      59.1105      52.8152
     0.109819     0.214869    0.0727290      141.062      58.4493      54.6697
     0.125806     0.201361    0.0795710      141.061      59.2998      55.5830
     0.138229     0.190483    0.0914330      141.062      59.4040      57.0813
     0.159754     0.178787     0.103928      141.062      59.5159      58.6753
     0.248690     0.121972     0.175834      141.065      58.5894      67.4584
     0.110540     0.292753     0.383145      17.5787      60.7915      302.537
     0.101779     0.319925     0.399492      17.5756      61.4993      307.837
     0.101765     0.440281     0.471331      17.5615      61.3553      332.880
     0.101240     0.445025     0.472710      17.5605      61.3816      334.401
    0.0941450     0.498502     0.456808      17.5386      60.4793      4.65634
    0.0852370     0.450036     0.362466      17.5228      60.7588      26.4512
    0.0599890     0.288663     0.156298      17.5056      60.9792      57.8848
    0.0944930     0.215075     0.234036      3.65124      61.2234      292.200
     0.102968     0.343810     0.357848      3.63642      60.7841      311.741
     0.109146     0.403846     0.413756      3.62347      60.6714      323.076
     0.115028     0.484828     0.484577      3.59080      60.2976      346.233
     0.110095     0.495419     0.488776      3.56964      60.4563      359.492
     0.110465     0.491056     0.479745      3.55393      60.3512      9.29622
     0.110424     0.468029     0.451122      3.53482      60.1794      21.5265
    0.0884730     0.358965     0.322711      6.45843      61.2753      316.415
    0.0730010     0.146206     0.193458      6.65394      61.3571      76.5238
    0.0360750     0.383068    0.0947780      99.6728      60.7338      15.9926
    0.0899240     0.348407     0.203096      99.7090      60.1097      30.1576
     0.109953     0.300305     0.248024      99.7222      61.4055      37.6408
     0.132986     0.253223     0.325568      99.7467      60.4214      48.6881
    0.0285560     0.318929    0.0545430      119.240      61.3395      30.3279
    0.0511610     0.289333     0.106244      119.251      61.3921      37.2452
    0.0678330     0.278447     0.133963      119.257      60.8661      40.8110
    0.0891460     0.259506     0.158099      119.261      61.0292      44.1350
     0.127316     0.255166     0.181462      119.267      60.0510      46.7977
     0.197910     0.133172     0.300547      119.283      60.8725      64.8195
    0.0549600     0.266231    0.0742950      127.933      61.2234      41.6831
    0.0746350     0.244150     0.104197      127.937      61.3338      45.6914
    0.0915540     0.225550     0.127499      127.940      61.4377      48.8683
     0.107436     0.218084     0.141002      127.942      61.1791      50.6089
     0.127013     0.189126     0.164694      127.943      61.9725      54.2595
     0.150923     0.168218     0.190895      127.946      61.8087      57.9017
     0.197441     0.104357     0.261291      127.953      61.3831      67.9833
     0.215427    0.0423280     0.326164      127.959      60.4276      77.1424
     0.183315     0.162380     0.113018      141.062      60.4245      60.0486
     0.202244     0.143735     0.123848      141.061      61.3837      61.7659
     0.202873     0.148509     0.127197      141.062      60.5610      61.9497
     0.238229     0.132988     0.142655      141.062      60.7137      64.0579
    0.0940830     0.199007     0.294288      17.5789      63.5816      290.744
     0.101750     0.296478     0.366189      17.5721      64.4593      308.188
     0.101250     0.400652     0.430040      17.5604      64.1793      331.591
     0.101536     0.429648     0.434698      17.5529      64.3334      343.630
     0.101003     0.443622     0.439717      17.5502      63.8577      348.066
    0.0941000     0.452443     0.412648      17.5385      63.7203      5.24170
    0.0936220     0.434438     0.372513      17.5309      63.9477      16.6230
    0.0852590     0.377870     0.286231      17.5203      64.2810      34.4997
    0.0765410     0.313540     0.205068      17.5137      64.6189      48.2068
    0.0601480     0.225022    0.0976960      17.5062      63.5472      65.2238
    0.0903620     0.207907     0.221650      3.63440      66.4174      295.653
     0.103239     0.303432     0.314062      3.62500      65.3812      312.290
     0.109300     0.311002     0.320985      3.62293      65.5202      314.182
     0.114483     0.404789     0.408146      3.60198      64.3020      335.155
     0.114483     0.405310     0.408561      3.60158      64.3170      335.407
     0.114801     0.443834     0.441552      3.58361      63.6017      349.300
     0.110262     0.448506     0.440088      3.56313      63.7054      3.58438
     0.110671     0.417296     0.405690      3.55203      65.3711      11.9304
     0.106569     0.407090     0.392289      3.54108      65.0415      20.1087
    0.0979070     0.383709     0.364362      3.52548      64.1857      31.8405
    0.0663830     0.173758     0.135059      6.43964      66.4658      290.764
    0.0940810     0.307187     0.273062      6.45333      64.5355      312.587
     0.100335     0.322262     0.293994      6.46775      66.3159      320.066
     0.104636     0.416499     0.398458      6.49449      63.9887      340.274
     0.109310     0.402499     0.387721      6.50206      65.5095      343.574
     0.110633     0.415695     0.408483      6.52059      65.5157      354.270
     0.110283     0.431090     0.435162      6.54807      64.2176      9.36798
     0.109610     0.427134     0.436975      6.56176      63.6976      16.6311
     0.109106     0.352312     0.376581      6.59475      64.5210      37.4879
     0.105532     0.338611     0.365304      6.60023      64.3717      41.0838
    0.0622050     0.190444     0.151329      6.44800      65.9027      293.124
    0.0862020     0.331296     0.297417      6.46349      63.5880      315.588
    0.0923880     0.364514     0.337218      6.48007      64.4944      325.523
    0.0960370     0.393005     0.380061      6.51530      66.4272      345.543
     0.101215     0.440215     0.432162      6.52807      63.7851      353.833
     0.102968     0.437476     0.443485      6.56175      63.5600      11.6721
     0.102583     0.429153     0.435827      6.56318      64.0492      12.6697
     0.101079     0.351281     0.374798      6.60183      64.8662      36.7637
     0.102178     0.254434     0.288328      6.62466      65.2844      56.2935
    0.0827340     0.160457     0.202069      6.64114      64.2703      72.9882
    0.0317090     0.319971    0.0405660      99.6499      65.8219      8.52635
    0.0471280     0.329547    0.0735000      99.6622      64.7441      13.5743
    0.0592290     0.306515     0.110274      99.6739      65.5840      19.4348
    0.0713730     0.322374     0.149809      99.6888      63.5145      24.5753
    0.0846730     0.270264     0.181928      99.6972      65.8621      31.2691
    0.0987120     0.286759     0.202166      99.7053      64.0831      33.0282
     0.108453     0.243214     0.250031      99.7197      64.7233      41.7808
     0.112827     0.199055     0.301816      99.7355      64.5564      51.2381
     0.107804     0.163904     0.319295      99.7396      65.3143      56.5502
    0.0919200    0.0961330     0.351873      99.7472      66.1778      67.4623
    0.0282510     0.262401    0.0472500      119.231      65.9560      29.1750
    0.0374250     0.261469    0.0675370      119.236      65.2332      32.3175
    0.0487780     0.242465    0.0854510      119.239      65.9189      35.2087
    0.0615360     0.251842     0.113190      119.248      63.9209      38.9204
    0.0815180     0.232880     0.142279      119.253      63.8747      43.2345
     0.108085     0.195353     0.146777      119.249      66.4174      45.3843
     0.130252     0.187330     0.185491      119.259      64.7847      50.5503
     0.145118     0.167389     0.197633      119.260      65.4660      53.1706
     0.163314     0.138985     0.223846      119.263      65.7565      58.0499
     0.176293     0.103783     0.289633      119.276      63.5043      66.7198
    0.0361150     0.222725    0.0580550      127.923      65.8171      39.6176
    0.0495900     0.218300    0.0711320      127.926      65.4702      41.6348
    0.0640530     0.196850    0.0872760      127.926      66.3451      44.3334
    0.0820480     0.221454     0.107725      127.935      63.0366      46.5997
     0.102155     0.205308     0.132476      127.938      62.8118      50.0638
     0.122007     0.163968     0.138546      127.934      65.8336      52.4175
     0.142489     0.140233     0.153104      127.934      66.7693      55.4404
     0.158040     0.127728     0.185962      127.939      65.4071      59.8979
     0.173590     0.132983     0.212464      127.946      63.0094      62.0435
     0.184307    0.0761220     0.222029      127.940      66.6090      67.5491
    0.0349410     0.222902    0.0610380      127.975      65.6211      40.1280
    0.0525040     0.208925    0.0740870      127.976      66.0739      42.2226
    0.0703840     0.231465    0.0973140      127.984      62.8051      45.1165
    0.0893610     0.220258     0.111631      127.986      62.8698      47.1604
     0.109609     0.164496     0.123627      127.981      66.7578      50.4988
     0.127382     0.188085     0.144764      127.989      63.4017      52.1623
     0.144843     0.149752     0.171257      127.990      64.6936      56.9893
     0.160515     0.129668     0.191007      127.991      64.8565      60.3006
     0.173473    0.0862520     0.225064      127.993      65.5930      66.8632
     0.180452    0.0841850     0.244190      127.997      64.2294      68.5290
     0.122520     0.182097    0.0559270      141.057      63.4163      52.6848
     0.152004     0.152038    0.0686560      141.056      65.5171      54.7066
     0.169979     0.151591    0.0794090      141.057      64.6247      56.2321
     0.179363     0.140442    0.0810600      141.057      65.6568      56.6622
     0.183820     0.157434    0.0923180      141.059      62.8522      57.7928
     0.203587     0.127569    0.0944540      141.057      65.8120      58.8076
     0.198431     0.113360    0.0984880      141.056      66.9345      59.8025
     0.223203     0.135977     0.105355      141.059      63.9308      59.9391
     0.244262     0.130266     0.120220      141.060      63.1452      61.8542
    0.0990660     0.226882     0.291952      17.5695      68.6074      301.050
     0.102054     0.297266     0.341363      17.5637      68.6728      317.340
     0.101130     0.336276     0.359790      17.5576      69.0228      330.452
    0.0941910     0.351548     0.355562      17.5514      69.7830      342.033
    0.0941650     0.377714     0.370203      17.5480      68.6269      349.287
    0.0941870     0.366768     0.343049      17.5424      69.7608      359.090
    0.0938770     0.352946     0.294558      17.5308      69.2855      20.9846
    0.0598370     0.232978     0.132345      17.5150      68.7498      57.4520
     0.102404     0.261545     0.270312      3.61857      68.7812      310.142
     0.109100     0.324185     0.328463      3.60424      68.7072      326.791
     0.109915     0.370712     0.366676      3.57698      68.9094      351.833
     0.109786     0.359976     0.352702      3.56596      69.8586      1.28938
     0.109569     0.358638     0.348136      3.55503      69.5633      11.0479
     0.101215     0.358156     0.344443      3.54423      68.6203      20.2418
    0.0619770     0.162414     0.128094      6.44995      69.1634      291.168
    0.0916360     0.271020     0.243780      6.46917      69.1486      314.779
     0.108042     0.373378     0.369669      6.52818      68.5393      358.385
     0.105686     0.370370     0.370387      6.53711      68.6957      4.15314
     0.103254     0.365846     0.371034      6.54948      68.5638      12.1631
     0.100117     0.309938     0.325869      6.57420      69.8463      31.2439
    0.0986830     0.281868     0.305497      6.59205      68.6527      43.7635
    0.0544090     0.169441     0.136645      6.46281      69.8808      293.341
    0.0835220     0.268637     0.241252      6.47780      69.2060      314.323
    0.0922410     0.309243     0.287767      6.49292      69.4584      326.843
    0.0905830     0.305851     0.324934      6.59057      69.0652      35.7713
    0.0837630     0.219205     0.248081      6.61230      69.2087      57.1776
     0.109599     0.125128     0.294987      99.7289      68.5053      59.0382
     0.106705     0.105882     0.305915      99.7316      68.6738      62.6746
     0.104951    0.0945770     0.311660      99.7330      68.7733      64.7805
     0.105921    0.0883110     0.314635      99.7337      68.8287      65.9399
     0.104919    0.0857480     0.318914      99.7350      68.6558      66.6455
     0.103197    0.0748180     0.323634      99.7361      68.7520      68.6356
     0.103197    0.0707690     0.325275      99.7364      68.7878      69.3701
    0.0994790    0.0624690     0.331479      99.7381      68.6655      71.0593
    0.0929310    0.0578960     0.336097      99.7395      68.5114      72.0518
    0.0929310    0.0523720     0.337985      99.7398      68.5596      73.0305
    0.0385670     0.217430    0.0382340      119.222      69.6963      27.3244
    0.0497230     0.212909    0.0540280      119.226      69.4617      30.2655
    0.0631290     0.201552    0.0719180      119.230      69.6032      33.5906
    0.0944890     0.180992     0.106650      119.236      69.5667      40.0794
     0.132958     0.157186     0.145448      119.244      69.2782      47.2652
     0.151386     0.142726     0.174780      119.250      68.5992      52.2496
     0.173188     0.121594     0.198684      119.254      68.5669      56.8946
    0.0470000     0.203676    0.0490880      127.919      67.8957      38.1494
    0.0613530     0.189177    0.0624400      127.920      68.4023      40.4768
    0.0790900     0.168729    0.0750180      127.920      69.4129      42.8775
    0.0969780     0.166635    0.0925420      127.923      68.5575      45.8305
     0.144732     0.126827     0.131758      127.927      69.3225      53.4323
     0.154539     0.112594     0.164135      127.932      68.1964      58.5808
     0.167003    0.0797840     0.182776      127.932      69.3677      63.4803
     0.173645    0.0503460     0.206735      127.933      69.7027      69.0043
    0.0407710     0.179355    0.0641850      127.969      69.1133      40.9018
     0.101726     0.138997     0.121535      127.977      68.9931      51.3483
     0.115220     0.122839     0.138859      127.979      69.1407      54.6958
     0.129554     0.103362     0.158218      127.980      69.3321      58.5922
     0.144326    0.0928030     0.179502      127.984      68.5937      61.9559
     0.156827    0.0689230     0.210455      127.987      68.0292      67.3020
    0.0837430     0.321531     0.254176      17.5273      70.2287      29.3417
    0.0761510     0.282433     0.206480      17.5239      71.1081      39.2568
    0.0903230     0.132421     0.143288      3.62445      71.1314      285.680
     0.103351     0.268443     0.274465      3.60960      70.5665      316.437
     0.109691     0.321911     0.320606      3.58564      71.4811      341.661
    0.0944770     0.298405     0.281214      3.53175      70.3963      34.9842
    0.0993340     0.292853     0.271390      6.48358      70.3308      324.896
     0.104559     0.336248     0.326608      6.51311      70.5950      347.438
    0.0903340     0.160940     0.190937      6.60514      70.6550      67.5328
    0.0964490     0.334333     0.323763      6.51981      70.5911      345.790
    0.0998500     0.335909     0.331032      6.53359      71.0385      355.599
    0.0999090     0.344457     0.345761      6.54866      70.3932      6.32993
    0.0952210     0.336645     0.344869      6.56516      70.0539      17.8728
    0.0687310     0.162795     0.191423      6.61080      71.3576      66.2761
    0.0774320     0.178778    0.0768300      119.228      71.1119      34.8622
     0.113314     0.156496     0.118559      119.237      70.7823      43.1196
     0.194256    0.0736640     0.205834      119.250      71.2482      62.8038
     0.112532     0.121422    0.0937840      127.917      72.2287      47.5642
     0.129450     0.121055     0.110220      127.921      71.2193      50.4549
    0.0531890     0.152055    0.0765650      127.968      70.6989      43.5079
    0.0635010     0.143062    0.0880060      127.970      70.7733      45.7924
    0.0770560     0.138647     0.101059      127.972      70.3378      48.1798
    0.0890920     0.127490     0.113829      127.973      70.4401      50.7502
     0.101606     0.151949     0.206443      17.5650      73.6267      291.362
    0.0942630     0.227632     0.257789      17.5581      74.7027      315.590
    0.0996650     0.253960     0.270431      17.5540      75.0360      327.741
    0.0942170     0.266561     0.274146      17.5513      75.1715      335.383
    0.0940540     0.284310     0.270339      17.5444      75.2598      353.556
    0.0853240     0.285850     0.254198      17.5386      75.0862      8.44188
    0.0843380     0.293327     0.252038      17.5355      74.1600      15.4725
    0.0765110     0.275099     0.216012      17.5293      73.6553      30.5365
    0.0688240     0.225873     0.150402      17.5231      73.5422      48.8158
    0.0587650     0.184129     0.102286      17.5204      73.6603      60.3475
    0.0788330     0.125875     0.134219      3.61611      73.7743      286.528
    0.0908250     0.214132     0.216906      3.59830      75.6217      316.269
    0.0966100     0.229376     0.232850      3.60076      74.3589      316.881
    0.0971580     0.254752     0.251712      3.57918      76.3776      343.272
    0.0974500     0.261685     0.256398      3.57169      76.4096      353.414
    0.0977060     0.278438     0.270090      3.56149      75.2804      6.53094
    0.0976690     0.282943     0.274284      3.56049      74.9390      7.63357
    0.0924090     0.259653     0.245126      3.54033      74.2003      31.9089
    0.0867140     0.221514     0.204077      3.53008      74.0959      46.7094
    0.0805110     0.184735     0.166180      3.52588      74.6045      56.5984
    0.0525480     0.136455     0.113424      6.47678      75.9305      293.831
    0.0807420     0.201647     0.183495      6.48983      76.0551      315.623
    0.0894860     0.241570     0.222529      6.48845      73.8221      321.338
    0.0956590     0.252014     0.241948      6.51042      75.8678      339.982
    0.0984560     0.287359     0.280969      6.52001      74.1587      350.729
    0.0978950     0.282578     0.283319      6.53718      74.6110      5.78546
    0.0932680     0.274944     0.281715      6.55159      74.3654      18.6410
    0.0823990     0.243979     0.255264      6.56192      75.2188      30.2948
    0.0778870     0.226838     0.243968      6.57563      74.1450      42.6723
    0.0603640     0.121949     0.146729      6.59212      74.5586      72.0775
    0.0459920     0.136689     0.114280      6.48732      76.2727      294.513
    0.0754360     0.201827     0.183148      6.49758      75.8364      314.815
    0.0834800     0.237056     0.224334      6.51269      76.1252      332.363
    0.0872140     0.281274     0.271542      6.52078      74.1098      343.504
    0.0915520     0.269278     0.267353      6.53943      75.5820      359.803
    0.0905660     0.283173     0.284811      6.54831      74.5091      7.67392
    0.0876920     0.273706     0.282546      6.56549      74.0180      22.7287
    0.0767080     0.234365     0.244421      6.56770      76.1593      28.9222
    0.0648010     0.187139     0.207566      6.59175      74.6170      54.0140
    0.0483410     0.135479     0.157184      6.59391      75.8767      66.5435
    0.0531700     0.140434    0.0338890      119.211      75.6371      25.1377
    0.0634160     0.147726    0.0451070      119.215      74.7104      28.1866
    0.0726570     0.144589    0.0601900      119.219      74.3780      31.8644
    0.0840290     0.136658    0.0714510      119.221      74.5082      34.6317
    0.0940460     0.145099    0.0771970      119.224      73.6258      35.7050
     0.107255     0.110981    0.0864310      119.222      75.7485      39.0571
     0.119222     0.107596     0.106563      119.227      74.9923      43.7634
     0.130738    0.0913230     0.115721      119.227      75.6798      46.9635
     0.144431    0.0969760     0.131462      119.232      74.3879      49.5200
     0.157120    0.0747660     0.144739      119.233      75.1473      54.2412
    0.0484730     0.128290    0.0556950      127.910      73.8532      39.5063
    0.0611860     0.106442    0.0617820      127.908      75.3426      41.1770
    0.0746370    0.0999190    0.0702080      127.909      75.4124      43.3749
    0.0890820    0.0820380    0.0797320      127.909      76.3307      46.3539
     0.104486    0.0962420    0.0857080      127.912      74.7990      47.0564
     0.121161    0.0779730    0.0954640      127.912      75.6850      50.2089
     0.135639    0.0774300     0.106095      127.914      75.0363      52.4489
     0.153871    0.0653300     0.117940      127.915      75.2050      55.7586
     0.169756    0.0757640     0.133612      127.920      73.2840      57.4544
     0.186384    0.0602470     0.147554      127.921      73.4895      61.1267
    0.0437460     0.123209    0.0677770      127.962      73.6026      42.3283
    0.0519140     0.101343    0.0738740      127.961      75.0693      44.2448
    0.0602060     0.102070    0.0837390      127.963      74.4239      46.4186
    0.0687390    0.0809790    0.0864070      127.961      75.9965      48.0369
    0.0756820    0.0746690    0.0932350      127.961      76.0830      49.9821
    0.0874890    0.0982390     0.106730      127.968      73.2916      51.1763
    0.0952770    0.0593980     0.108516      127.963      76.3092      54.5212
     0.105274    0.0897020     0.123777      127.970      72.8419      54.7284
     0.116567    0.0592290     0.127766      127.967      74.9835      58.1588
     0.128139    0.0402740     0.143833      127.968      75.2754      63.0331
    0.0854300     0.108540     0.143934      17.5580      78.9274      285.839
    0.0853330     0.194118     0.204841      17.5512      79.3970      324.596
    0.0851960     0.228483     0.223158      17.5464      78.6856      344.667
    0.0764650     0.219400     0.189638      17.5382      79.4155      13.2210
    0.0763070     0.208353     0.164631      17.5334      78.9104      30.1959
    0.0686330     0.178619     0.127981      17.5306      79.3883      44.0758
    0.0596990     0.154300    0.0944520      17.5272      78.6260      57.9538
    0.0916550     0.213015     0.204583      3.56054      79.5822      10.1892
    0.0705720     0.168791     0.154241      3.53937      78.7660      49.0666
    0.0629690     0.123554     0.107898      3.53523      79.3006      65.8242
    0.0543190     0.156533     0.141971      6.50671      79.5188      311.586
    0.0671950     0.185418     0.176022      6.51977      79.9684      331.879
    0.0745600     0.199730     0.190490      6.52043      79.1874      334.955
    0.0795710     0.209219     0.204446      6.53145      79.4023      349.360
    0.0788090     0.219865     0.221530      6.54723      78.7324      9.19376
    0.0784310     0.210915     0.216920      6.55752      78.6348      22.0048
    0.0701540     0.177503     0.186352      6.56380      79.8801      34.6094
    0.0531840     0.153173     0.166200      6.57345      79.5079      50.0542
    0.0356750     0.101484     0.117477      6.57968      79.9001      70.6942
    0.0639720    0.0871480    0.0340760      119.204      79.6154      23.4848
    0.0657160    0.0961260    0.0370700      119.206      78.8526      24.9158
    0.0699890    0.0927480    0.0424100      119.207      78.9310      26.7025
    0.0792380    0.0760870    0.0505430      119.207      79.8930      29.4617
    0.0867830    0.0835170    0.0555250      119.209      79.1470      31.1972
    0.0943500    0.0804750    0.0594690      119.210      79.2189      32.5870
    0.0970430    0.0826550    0.0694740      119.213      78.6330      35.7612
    0.0997120    0.0698490    0.0720310      119.212      79.4732      37.1777
    0.0680330    0.0702950    0.0663720      127.904      78.0836      43.2714
    0.0726970    0.0677120    0.0694300      127.904      78.1215      44.2620
    0.0660280    0.0538500    0.0691340      127.902      79.2823      44.8037
    0.0750000    0.0649560    0.0725940      127.904      78.1634      45.2976
    0.0750680    0.0507750    0.0724930      127.902      79.3369      46.0340
    0.0796100    0.0620370    0.0758570      127.905      78.2092      46.3777
    0.0797300    0.0474220    0.0760230      127.903      79.3987      47.3485
    0.0844760    0.0589030    0.0792530      127.905      78.2601      47.5165
    0.0945220    0.0555470    0.0827840      127.906      78.3162      48.7180
    0.0822450    0.0437270    0.0797620      127.903      79.4696      48.7691
    0.0578670    0.0574730    0.0729060      127.954      78.7507      45.8200
    0.0599330    0.0543160    0.0763200      127.954      78.8047      47.0175
    0.0621450    0.0633180    0.0810820      127.957      77.7742      47.7725
    0.0641220    0.0508900    0.0798990      127.955      78.8654      48.2935
    0.0686200    0.0600050    0.0845920      127.957      77.8272      48.9184
    0.0641050    0.0471720    0.0836570      127.955      78.9334      49.6583
    0.0685980    0.0564400    0.0882560      127.958      77.8861      50.1337
    0.0731860    0.0430100    0.0876880      127.955      79.0128      51.1570
    0.0939920     0.161849     0.180242      17.5532      80.0749      311.011
    0.0852210     0.194757     0.192987      17.5471      80.6770      338.395
    0.0851650     0.204977     0.182053      17.5402      80.5982      6.53847
    0.0735210    0.0910240    0.0927770      3.59393      81.0469      284.402
    0.0850530     0.159644     0.159629      3.58852      80.3199      314.134
    0.0901660     0.165776     0.164726      3.58509      80.7537      320.537
    0.0913710     0.190852     0.187516      3.57761      80.5347      338.182
    0.0913890     0.207099     0.201705      3.57078      80.0455      352.074
    0.0855370     0.193971     0.184971      3.55848      80.6752      15.3927
    0.0709620     0.174696     0.164328      3.55366      81.3227      27.1973
    0.0362580     0.109779    0.0947440      6.50476      80.8361      295.015
    0.0638390    0.0771820    0.0303360      119.201      80.4641      21.4591
    0.0774610    0.0663790    0.0466760      119.204      80.7604      27.8808
    0.0536140    0.0350670    0.0793330      127.952      80.1928      49.4358
    0.0597950    0.0301780    0.0838100      127.953      80.3025      51.3448
    0.0599660    0.0847890    0.0952100      17.5494      84.8154      285.781
    0.0601540    0.0995610     0.104124      17.5477      85.4626      301.590
    0.0763710     0.131101     0.133203      17.5474      84.2450      320.715
    0.0763710     0.132809     0.133798      17.5470      84.2954      323.175
    0.0763110     0.144403     0.134519      17.5436      84.5465      347.600
    0.0689630     0.121868     0.106798      17.5415      86.1580      2.68880
    0.0759290     0.147365     0.127015      17.5402      84.3745      11.0351
    0.0763800     0.142220     0.111782      17.5367      83.8378      32.6617
    0.0669800     0.115869    0.0866230      17.5367      85.2082      43.9678
    0.0599990     0.106792    0.0717740      17.5347      84.5208      58.5795
    0.0730400    0.0935560    0.0922310      3.58360      84.0424      293.447
    0.0786260     0.101756    0.0989900      3.57879      85.0822      306.175
    0.0794080     0.104322    0.0997250      3.57260      86.3126      326.246
    0.0795680     0.116939     0.111307      3.56923      85.9850      345.898
    0.0797610     0.149617     0.142914      3.56589      83.9495     0.947342
    0.0744110     0.141845     0.133747      3.56105      84.2374      16.0558
    0.0743030     0.119318     0.111564      3.56205      85.7552      17.3424
    0.0631340     0.122802     0.112733      3.55420      84.3183      41.0032
    0.0629510    0.0844100    0.0750150      3.55620      86.4567      60.2271
    0.0570720    0.0690710    0.0589040      3.55347      85.9990      79.1347
    0.0388520    0.0502290    0.0388410      6.50364      83.5686      269.521
    0.0477010    0.0999130    0.0895940      6.50705      83.5328      299.725
    0.0542200     0.109711     0.104975      6.52078      85.4995      328.528
    0.0584720     0.115669     0.113010      6.52594      85.6234      345.076
    0.0625880     0.143432     0.140147      6.52490      83.7864      347.218
    0.0637890     0.128675     0.129176      6.53382      84.8593      8.35559
    0.0607860     0.132251     0.136975      6.54411      83.7902      30.9426
    0.0521790     0.118913     0.124867      6.54689      84.1190      40.8393
    0.0444070     0.106920     0.115514      6.55304      83.5428      55.4038
    0.0373690    0.0610370    0.0679640      6.54827      85.7768      81.2126
    0.0306780    0.0662400    0.0597930      6.52488      86.3557      285.679
    0.0370230     0.111661     0.104017      6.52273      84.3494      314.672
    0.0432440     0.126028     0.119976      6.52684      84.2187      328.250
    0.0467260     0.121766     0.118021      6.53237      85.0555      339.524
    0.0503230     0.136165     0.135142      6.53923      84.4196      358.948
    0.0510680     0.139335     0.139138      6.54126      84.1986      3.81247
    0.0518140     0.130888     0.134872      6.55125      84.0844      27.7611
    0.0466560     0.111885     0.117722      6.55541      84.5317      43.1876
    0.0424440     0.110947     0.118919      6.56055      83.6685      51.6321
    0.0344250    0.0857600    0.0939240      6.56060      84.5320      65.4375


==> anc/fig_2_f_full_disk_Cassini_UV1.txt <==
fig_2_f_full_disk_Cassini_UV1
phase angle (degrees)           Full-disk albedo p
      17.5460     0.283900
      17.5600     0.284700
      17.7100     0.283300
      17.7630     0.283300
      17.8660     0.282700
      17.9540     0.283400
      18.0510     0.282000
      18.1560     0.282000
      18.2910     0.281500
      18.4190     0.281600
      18.4600     0.282400
      18.5600     0.283300
      18.6560     0.281900
      18.7570     0.281200
      18.8700     0.282300
      18.9690     0.281400
      19.0630     0.281400
      19.1530     0.281500
      19.2510     0.281200
      19.3940     0.279400
      19.4650     0.279100
      19.5550     0.278700
      19.6570     0.278400
      19.7680     0.278400
      19.8660     0.278700
      19.9670     0.277500
      20.0580     0.278700
      20.1510     0.276700
      20.2510     0.275000
      140.990    0.0199000
      141.100    0.0200000
      141.150    0.0198000


==> anc/fig_3_b_Lambertian.txt <==
fig_3_b_Lambertian
phase angle (degrees)           Full-disk albedo p
      1.51262     0.666311
      4.53783     0.664507
      7.56303     0.660937
      10.5882     0.655643
      13.6134     0.648794
      16.6387     0.640390
      19.6639     0.630545
      22.6891     0.619331
      25.7143     0.606849
      28.7395     0.593190
      31.7647     0.578456
      34.7899     0.562729
      37.8151     0.546098
      40.8403     0.528676
      43.8656     0.510555
      46.8908     0.491833
      49.9160     0.472599
      52.9412     0.452953
      55.9664     0.432986
      58.9916     0.412798
      62.0168     0.392469
      65.0420     0.372092
      68.0672     0.351746
      71.0924     0.331518
      74.1177     0.311488
      77.1429     0.291725
      80.1681     0.272304
      83.1933     0.253288
      86.2185     0.234741
      89.2437     0.216726
      92.2689     0.199275
      95.2941     0.182454
      98.3193     0.166303
      101.345     0.150857
      104.370     0.136151
      107.395     0.122213
      110.420     0.109061
      113.445    0.0967135
      116.471    0.0851870
      119.496    0.0744781
      122.521    0.0645891
      125.546    0.0555117
      128.571    0.0472481
      131.597    0.0397778
      134.622    0.0330781
      137.647    0.0271372
      140.672    0.0219063
      143.697    0.0173620
      146.723    0.0134780
      149.748    0.0102042
      152.773   0.00749928
      155.798   0.00530082
      158.824   0.00359002
      161.849   0.00227430
      164.874   0.00135569
      167.899  0.000689578
      170.924  0.000314868
      173.950  0.000125802
      176.975  4.05403e-05
      180.000  1.07511e-10


==> anc/fig_3_b_Rayleigh_ssa_0.3.txt <==
fig_3_b_Rayleigh ssa 0.3
phase angle (degrees)           Full-disk albedo p
      0.00000    0.0455993
      5.00000    0.0451901
      10.0000    0.0442311
      15.0000    0.0429257
      20.0000    0.0413779
      25.0000    0.0396240
      30.0000    0.0377716
      35.0000    0.0357459
      40.0000    0.0336143
      45.0000    0.0314250
      50.0000    0.0291978
      55.0000    0.0269196
      60.0000    0.0246376
      65.0000    0.0224144
      70.0000    0.0202364
      75.0000    0.0181934
      80.0000    0.0162958
      85.0000    0.0146036
      90.0000    0.0131336
      95.0000    0.0118808
      100.000    0.0108017
      105.000   0.00984838
      110.000   0.00897744
      115.000   0.00815201
      120.000   0.00734378
      125.000   0.00653414
      130.000   0.00571451
      135.000   0.00488604
      140.000   0.00405858
      145.000   0.00324915
      150.000   0.00247989
      155.000   0.00177575
      160.000   0.00116207
      165.000  0.000662160
      170.000  0.000294946
      175.000  7.29388e-05
      179.900  2.83133e-08


==> anc/fig_3_b_Rayleigh_ssa_1.txt <==
fig_3_b_Rayleigh ssa 1
phase angle (degrees)           Full-disk albedo p
     0.100006     0.797297
      5.00099     0.792082
      10.0005     0.777346
      15.0003     0.754525
      20.0002     0.724996
      25.0002     0.690044
      30.0002     0.650886
      35.0001     0.608697
      40.0001     0.564603
      45.0001     0.519651
      50.0001     0.474782
      55.0001     0.430809
      60.0000     0.388400
      65.0000     0.348074
      70.0000     0.310203
      75.0000     0.275020
      80.0000     0.242635
      85.0000     0.213051
      90.0000     0.186184
      95.0000     0.161892
      100.000     0.139989
      105.000     0.120272
      110.000     0.102538
      115.000    0.0865952
      120.000    0.0722794
      125.000    0.0594565
      130.000    0.0480255
      135.000    0.0379166
      140.000    0.0290853
      145.000    0.0215041
      150.000    0.0151522
      155.000    0.0100051
      160.000   0.00602361
      165.000   0.00314473
      170.000   0.00127461
      174.999  0.000283353
      179.900  9.55743e-08


==> anc/fig_3_b_jupiter_CB3.txt <==
fig_3_b_jupiter_CB3
phase angle (degrees)           Full-disk albedo p
      3.05086     0.466043
      9.15253     0.454063
      15.2542     0.431789
      21.3559     0.401812
      27.4576     0.367148
      33.5593     0.330618
      39.6610     0.294531
      45.7627     0.260506
      51.8644     0.229527
      57.9661     0.202039
      64.0678     0.178109
      70.1695     0.157542
      76.2712     0.140017
      82.3729     0.125142
      88.4746     0.112508
      94.5763     0.101730
      100.678    0.0924278
      106.780    0.0842465
      112.881    0.0768595
      118.983    0.0699467
      125.085    0.0631887
      131.186    0.0562828
      137.288    0.0489069
      143.390    0.0407595
      149.492    0.0317694
      155.593    0.0220403
      161.695    0.0125339
      167.797   0.00485960
      173.898   0.00104064
      180.000  9.29826e-10


==> anc/fig_3_b_jupiter_MT3.txt <==
fig_3_b_jupiter_MT3
phase angle (degrees)           Full-disk albedo p
      3.05086    0.0406245
      9.15253    0.0398966
      15.2542    0.0385597
      21.3559    0.0367854
      27.4576    0.0347625
      33.5593    0.0326506
      39.6610    0.0305669
      45.7627    0.0285797
      51.8644    0.0267194
      57.9661    0.0249890
      64.0678    0.0233749
      70.1695    0.0218533
      76.2712    0.0203981
      82.3729    0.0189824
      88.4746    0.0175805
      94.5763    0.0161718
      100.678    0.0147366
      106.780    0.0132601
      112.881    0.0117353
      118.983    0.0101625
      125.085   0.00855329
      131.186   0.00693578
      137.288   0.00535194
      143.390   0.00385980
      149.492   0.00253969
      155.593   0.00145875
      161.695  0.000682239
      167.797  0.000221168
      173.898  4.16055e-05
      180.000  3.54381e-11


==> anc/fig_3_b_jupiter_UV1.txt <==
fig_3_b_jupiter_UV1
phase angle (degrees)           Full-disk albedo p
      3.05086     0.339210
      9.15253     0.326783
      15.2542     0.304461
      21.3559     0.276039
      27.4576     0.245380
      33.5593     0.215460
      39.6610     0.188120
      45.7627     0.164174
      51.8644     0.143750
      57.9661     0.126574
      64.0678     0.112196
      70.1695     0.100114
      76.2712    0.0898561
      82.3729    0.0810014
      88.4746    0.0731896
      94.5763    0.0661284
      100.678    0.0595656
      106.780    0.0532975
      112.881    0.0471678
      118.983    0.0410619
      125.085    0.0349143
      131.186    0.0287333
      137.288    0.0225937
      143.390    0.0166594
      149.492    0.0112313
      155.593   0.00661334
      161.695   0.00316571
      167.797   0.00104614
      173.898  0.000199317
      180.000  1.70531e-10


==> anc/fig_3_b_jupiter_red.txt <==
fig_3_b_jupiter_red
phase angle (degrees)           Full-disk albedo p
      3.05086     0.549950
      9.15253     0.529247
      15.2542     0.491761
      21.3559     0.443478
      27.4576     0.390704
      33.5593     0.338545
      39.6610     0.290399
      45.7627     0.247999
      51.8644     0.211873
      57.9661     0.181784
      64.0678     0.157108
      70.1695     0.137070
      76.2712     0.120900
      82.3729     0.107896
      88.4746    0.0974444
      94.5763    0.0890464
      100.678    0.0822722
      106.780    0.0767680
      112.881    0.0722439
      118.983    0.0684457
      125.085    0.0651380
      131.186    0.0621046
      137.288    0.0590739
      143.390    0.0556615
      149.492    0.0514284
      155.593    0.0453302
      161.695    0.0360795
      167.797    0.0218954
      173.898   0.00763935
      180.000  8.71538e-09


==> anc/fig_3_b_saturn_blue.txt <==
fig_3_b_saturn_blue
phase angle (degrees)           Full-disk albedo p
      3.05086     0.274280
      9.15253     0.266282
      15.2542     0.255614
      21.3559     0.243091
      27.4576     0.229328
      33.5593     0.213735
      39.6610     0.197104
      45.7627     0.180461
      51.8644     0.164021
      57.9661     0.147953
      64.0678     0.133853
      70.1695     0.120754
      76.2712     0.107982
      82.3729    0.0956375
      88.4746    0.0838125
      94.5763    0.0752687
      100.678    0.0674060
      106.780    0.0593567
      112.881    0.0512841
      118.983    0.0433501
      125.085    0.0418138
      131.186    0.0375874
      137.288    0.0308035
      143.390    0.0230102
      149.492    0.0154648
      155.593   0.00904457
      161.695   0.00428521
      167.797   0.00129299
      173.898  0.000145244
      180.000  3.84680e-08


==> anc/fig_3_b_saturn_red.txt <==
fig_3_b_saturn_red
phase angle (degrees)           Full-disk albedo p
      3.05086     0.483121
      9.15253     0.470504
      15.2542     0.452605
      21.3559     0.430768
      27.4576     0.406125
      33.5593     0.378912
      39.6610     0.350114
      45.7627     0.320809
      51.8644     0.291511
      57.9661     0.262650
      64.0678     0.235883
      70.1695     0.210556
      76.2712     0.186208
      82.3729     0.163039
      88.4746     0.141211
      94.5763     0.123418
      100.678     0.107265
      106.780    0.0919112
      112.881    0.0774755
      118.983    0.0640643
      125.085    0.0565184
      131.186    0.0486660
      137.288    0.0399268
      143.390    0.0308934
      149.492    0.0221782
      155.593    0.0143020
      161.695   0.00777809
      167.797   0.00288729
      173.898  0.000456839
      180.000  8.05106e-06


==> anc/fig_4_a_Callisto.txt <==
fig_4_a_Callisto
Full-disk albedo p versis phase
phase angle (deg.) p(Callisto)
      0.00000     0.235908
     0.100000     0.234176
     0.200000     0.231819
     0.300000     0.229573
     0.400000     0.227411
     0.500000     0.225353
     0.600000     0.223391
     0.700000     0.221517
     0.800000     0.219725
     0.900000     0.218010
      1.00000     0.216364
      1.10000     0.214784
      1.20000     0.213265
      1.30000     0.211802
      1.40000     0.210393
      1.50000     0.209033
      1.60000     0.207720
      1.70000     0.206450
      1.80000     0.205221
      1.90000     0.204030
      2.00000     0.202875
      2.10000     0.201756
      2.20000     0.200668
      2.30000     0.199610
      2.40000     0.198581
      2.50000     0.197579
      2.60000     0.196604
      2.70000     0.195652
      2.80000     0.194724
      2.90000     0.193818
      3.00000     0.192932
      3.10000     0.192067
      3.20000     0.191220
      3.30000     0.190392
      3.40000     0.189581
      3.50000     0.188786
      3.60000     0.188006
      3.70000     0.187242
      3.80000     0.186492
      3.90000     0.185755
      4.00000     0.185032
      4.10000     0.184321
      4.20000     0.183622
      4.30000     0.182935
      4.40000     0.182259
      4.50000     0.181593
      4.60000     0.180938
      4.70000     0.180292
      4.80000     0.179656
      4.90000     0.179028
      5.00000     0.178409
      5.10000     0.177799
      5.20000     0.177196
      5.30000     0.176601
      5.40000     0.176014
      5.50000     0.175433
      5.60000     0.174860
      5.70000     0.174293
      5.80000     0.173733
      5.90000     0.173179
      6.00000     0.172631
      6.10000     0.172089
      6.20000     0.171552
      6.30000     0.171020
      6.40000     0.170494
      6.50000     0.169973
      6.60000     0.169457
      6.70000     0.168945
      6.80000     0.168438
      6.90000     0.167935
      7.00000     0.167437
      7.10000     0.166943
      7.20000     0.166452
      7.30000     0.165966
      7.40000     0.165483
      7.50000     0.165004
      7.60000     0.164529
      7.70000     0.164057
      7.80000     0.163588
      7.90000     0.163122
      8.00000     0.162660
      8.10000     0.162201
      8.20000     0.161744
      8.30000     0.161291
      8.40000     0.160840
      8.50000     0.160392
      8.60000     0.159946
      8.70000     0.159503
      8.80000     0.159063
      8.90000     0.158625
      9.00000     0.158189
      9.10000     0.157756
      9.20000     0.157325
      9.30000     0.156895
      9.40000     0.156468
      9.50000     0.156044
      9.60000     0.155621
      9.70000     0.155200
      9.80000     0.154781
      9.90000     0.154364
      10.0000     0.153949
      11.0000     0.149885
      12.0000     0.145960
      13.0000     0.142147
      14.0000     0.138427
      15.0000     0.134785
      16.0000     0.131212
      17.0000     0.127700
      18.0000     0.124246
      19.0000     0.120847
      20.0000     0.117502
      21.0000     0.114210
      22.0000     0.110970
      23.0000     0.107785
      24.0000     0.104655
      25.0000     0.101580
      26.0000    0.0985624
      27.0000    0.0956089
      28.0000    0.0927156
      29.0000    0.0898817
      30.0000    0.0871096
      31.0000    0.0843991
      32.0000    0.0817510
      33.0000    0.0791655
      34.0000    0.0766422
      35.0000    0.0741822
      36.0000    0.0717850
      37.0000    0.0694512
      38.0000    0.0671790
      39.0000    0.0649693
      40.0000    0.0628213
      41.0000    0.0607345
      42.0000    0.0587080
      43.0000    0.0567408
      44.0000    0.0548318
      45.0000    0.0529809
      46.0000    0.0511863
      47.0000    0.0494463
      48.0000    0.0477610
      49.0000    0.0461276
      50.0000    0.0445454
      51.0000    0.0430128
      52.0000    0.0415286
      53.0000    0.0400908
      54.0000    0.0386984
      55.0000    0.0373503
      56.0000    0.0360446
      57.0000    0.0347807
      58.0000    0.0335570
      59.0000    0.0323723
      60.0000    0.0312256
      61.0000    0.0301157
      62.0000    0.0290418
      63.0000    0.0280023
      64.0000    0.0269970
      65.0000    0.0260242
      66.0000    0.0250832
      67.0000    0.0241727
      68.0000    0.0232921
      69.0000    0.0224401
      70.0000    0.0216159
      71.0000    0.0208184
      72.0000    0.0200467
      73.0000    0.0193000
      74.0000    0.0185769
      75.0000    0.0178772
      76.0000    0.0171997
      77.0000    0.0165438
      78.0000    0.0159087
      79.0000    0.0152940
      80.0000    0.0146991
      81.0000    0.0141232
      82.0000    0.0135661
      83.0000    0.0130271
      84.0000    0.0125057
      85.0000    0.0120016
      86.0000    0.0115143
      87.0000    0.0110431
      88.0000    0.0105877
      89.0000    0.0101476
      90.0000   0.00972231
      91.0000   0.00931136
      92.0000   0.00891439
      93.0000   0.00853089
      94.0000   0.00816060
      95.0000   0.00780303
      96.0000   0.00745798
      97.0000   0.00712510
      98.0000   0.00680408
      99.0000   0.00649474
      100.000   0.00619678
      101.000   0.00590996
      102.000   0.00563399
      103.000   0.00536872
      104.000   0.00511385
      105.000   0.00486912
      106.000   0.00463430
      107.000   0.00440913
      108.000   0.00419335
      109.000   0.00398667
      110.000   0.00378883
      111.000   0.00359956
      112.000   0.00341860
      113.000   0.00324565
      114.000   0.00308046
      115.000   0.00292276
      116.000   0.00277225
      117.000   0.00262870
      118.000   0.00249186
      119.000   0.00236147
      120.000   0.00223723
      121.000   0.00211896
      122.000   0.00200642
      123.000   0.00189935
      124.000   0.00179753
      125.000   0.00170076
      126.000   0.00160881
      127.000   0.00152147
      128.000   0.00143856
      129.000   0.00135987
      130.000   0.00128519
      131.000   0.00121437
      132.000   0.00114722
      133.000   0.00108355
      134.000   0.00102320
      135.000  0.000966008
      136.000  0.000911808
      137.000  0.000860449
      138.000  0.000811777
      139.000  0.000765643
      140.000  0.000721923
      141.000  0.000680450
      142.000  0.000641120
      143.000  0.000603780
      144.000  0.000568323
      145.000  0.000534618
      146.000  0.000502557
      147.000  0.000472029
      148.000  0.000442922
      149.000  0.000415136
      150.000  0.000388576
      151.000  0.000363147
      152.000  0.000338767
      153.000  0.000315353
      154.000  0.000292830
      155.000  0.000271133
      156.000  0.000250202
      157.000  0.000229985
      158.000  0.000210442
      159.000  0.000191538
      160.000  0.000173255
      161.000  0.000155587
      162.000  0.000138542
      163.000  0.000122141
      164.000  0.000106428
      165.000  9.14604e-05
      166.000  7.73160e-05
      167.000  6.40903e-05
      168.000  5.18900e-05
      169.000  4.08324e-05
      170.000  3.10331e-05
      171.000  2.25956e-05
      172.000  1.55925e-05
      173.000  1.00484e-05
      174.000  5.92099e-06
      175.000  3.09000e-06
      176.000  1.35555e-06
      177.000  4.53877e-07
      178.000  9.36318e-08
      179.000  6.02446e-09


==> anc/fig_4_a_Enceladus.txt <==
fig_4_a_Enceladus
Full-disk albedo p versis phase
phase angle (deg.) p(Enceladus)
      0.00000      1.36200
     0.100000      1.27947
     0.200000      1.21444
     0.300000      1.17208
     0.400000      1.14299
     0.500000      1.12216
     0.600000      1.10669
     0.700000      1.09486
     0.800000      1.08554
     0.900000      1.07805
      1.00000      1.07188
      1.10000      1.06669
      1.20000      1.06227
      1.30000      1.05842
      1.40000      1.05504
      1.50000      1.05201
      1.60000      1.04928
      1.70000      1.04679
      1.80000      1.04448
      1.90000      1.04233
      2.00000      1.04032
      2.10000      1.03842
      2.20000      1.03661
      2.30000      1.03487
      2.40000      1.03321
      2.50000      1.03160
      2.60000      1.03005
      2.70000      1.02854
      2.80000      1.02706
      2.90000      1.02561
      3.00000      1.02420
      3.10000      1.02280
      3.20000      1.02143
      3.30000      1.02008
      3.40000      1.01875
      3.50000      1.01744
      3.60000      1.01613
      3.70000      1.01484
      3.80000      1.01356
      3.90000      1.01228
      4.00000      1.01102
      4.10000      1.00976
      4.20000      1.00852
      4.30000      1.00726
      4.40000      1.00603
      4.50000      1.00480
      4.60000      1.00356
      4.70000      1.00235
      4.80000      1.00112
      4.90000     0.999902
      5.00000     0.998689
      5.10000     0.997468
      5.20000     0.996263
      5.30000     0.995055
      5.40000     0.993849
      5.50000     0.992646
      5.60000     0.991439
      5.70000     0.990240
      5.80000     0.989037
      5.90000     0.987833
      6.00000     0.986635
      6.10000     0.985436
      6.20000     0.984245
      6.30000     0.983044
      6.40000     0.981845
      6.50000     0.980651
      6.60000     0.979454
      6.70000     0.978252
      6.80000     0.977062
      6.90000     0.975861
      7.00000     0.974660
      7.10000     0.973467
      7.20000     0.972279
      7.30000     0.971072
      7.40000     0.969879
      7.50000     0.968679
      7.60000     0.967487
      7.70000     0.966299
      7.80000     0.965096
      7.90000     0.963887
      8.00000     0.962690
      8.10000     0.961494
      8.20000     0.960297
      8.30000     0.959103
      8.40000     0.957896
      8.50000     0.956698
      8.60000     0.955491
      8.70000     0.954290
      8.80000     0.953094
      8.90000     0.951884
      9.00000     0.950685
      9.10000     0.949475
      9.20000     0.948273
      9.30000     0.947076
      9.40000     0.945866
      9.50000     0.944659
      9.60000     0.943452
      9.70000     0.942252
      9.80000     0.941046
      9.90000     0.939830
      10.0000     0.938623
      10.1000     0.937416
      10.2000     0.936204
      10.3000     0.934995
      10.4000     0.933780
      10.5000     0.932563
      10.6000     0.931363
      10.7000     0.930144
      10.8000     0.928943
      10.9000     0.927726
      11.0000     0.926501
      11.1000     0.925294
      11.2000     0.924082
      11.3000     0.922864
      11.4000     0.921651
      11.5000     0.920429
      11.6000     0.919213
      11.7000     0.917991
      11.8000     0.916787
      11.9000     0.915547
      12.0000     0.914348
      12.1000     0.913116
      12.2000     0.911904
      12.3000     0.910683
      12.4000     0.909449
      12.5000     0.908242
      12.6000     0.907012
      12.7000     0.905790
      12.8000     0.904570
      12.9000     0.903344
      13.0000     0.902118
      13.1000     0.900900
      13.2000     0.899665
      13.3000     0.898450
      13.4000     0.897225
      13.5000     0.895996
      13.6000     0.894771
      13.7000     0.893542
      13.8000     0.892319
      13.9000     0.891095
      14.0000     0.889863
      14.1000     0.888632
      14.2000     0.887395
      14.3000     0.886177
      14.4000     0.884944
      14.5000     0.883711
      14.6000     0.882484
      14.7000     0.881249
      14.8000     0.880018
      14.9000     0.878791
      15.0000     0.877566
      15.1000     0.876323
      15.2000     0.875096
      15.3000     0.873866
      15.4000     0.872628
      15.5000     0.871400
      15.6000     0.870166
      15.7000     0.868927
      15.8000     0.867698
      15.9000     0.866459
      16.0000     0.865233
      16.1000     0.864000
      16.2000     0.862762
      16.3000     0.861523
      16.4000     0.860291
      16.5000     0.859064
      16.6000     0.857810
      16.7000     0.856573
      16.8000     0.855355
      16.9000     0.854112
      17.0000     0.852866
      17.1000     0.851645
      17.2000     0.850398
      17.3000     0.849168
      17.4000     0.847933
      17.5000     0.846696
      17.6000     0.845456
      17.7000     0.844225
      17.8000     0.842978
      17.9000     0.841747
      18.0000     0.840503
      18.1000     0.839270
      18.2000     0.838034
      18.3000     0.836792
      18.4000     0.835558
      18.5000     0.834316
      18.6000     0.833082
      18.7000     0.831846
      18.8000     0.830609
      18.9000     0.829366
      19.0000     0.828130
      19.1000     0.826895
      19.2000     0.825658
      19.3000     0.824417
      19.4000     0.823176
      19.5000     0.821941
      19.6000     0.820704
      19.7000     0.819469
      19.8000     0.818225
      19.9000     0.817001
      20.0000     0.815749
      20.1000     0.814519
      20.2000     0.813275
      20.3000     0.812045
      20.4000     0.810803
      20.5000     0.809572
      20.6000     0.808335
      20.7000     0.807099
      20.8000     0.805860
      20.9000     0.804619
      21.0000     0.803383
      21.1000     0.802145
      21.2000     0.800912
      21.3000     0.799682
      21.4000     0.798444
      21.5000     0.797201
      21.6000     0.795971
      21.7000     0.794736
      21.8000     0.793503
      21.9000     0.792270
      22.0000     0.791037
      22.1000     0.789805
      22.2000     0.788576
      22.3000     0.787332
      22.4000     0.786109
      22.5000     0.784881
      22.6000     0.783643
      22.7000     0.782407
      22.8000     0.781184
      22.9000     0.779946
      23.0000     0.778720
      23.1000     0.777482
      23.2000     0.776251
      23.3000     0.775027
      23.4000     0.773795
      23.5000     0.772567
      23.6000     0.771333
      23.7000     0.770107
      23.8000     0.768880
      23.9000     0.767654
      24.0000     0.766429
      24.1000     0.765199
      24.2000     0.763970
      24.3000     0.762755
      24.4000     0.761522
      24.5000     0.760295
      24.6000     0.759074
      24.7000     0.757852
      24.8000     0.756635
      24.9000     0.755405
      25.0000     0.754184
      25.1000     0.752962
      25.2000     0.751739
      25.3000     0.750516
      25.4000     0.749303
      25.5000     0.748081
      25.6000     0.746859
      25.7000     0.745639
      25.8000     0.744424
      25.9000     0.743203
      26.0000     0.741990
      26.1000     0.740771
      26.2000     0.739555
      26.3000     0.738351
      26.4000     0.737124
      26.5000     0.735914
      26.6000     0.734696
      26.7000     0.733492
      26.8000     0.732274
      26.9000     0.731067
      27.0000     0.729849
      27.1000     0.728643
      27.2000     0.727431
      27.3000     0.726217
      27.4000     0.725014
      27.5000     0.723797
      27.6000     0.722592
      27.7000     0.721388
      27.8000     0.720186
      27.9000     0.718988
      28.0000     0.717785
      28.1000     0.716574
      28.2000     0.715377
      28.3000     0.714176
      28.4000     0.712969
      28.5000     0.711767
      28.6000     0.710568
      28.7000     0.709360
      28.8000     0.708180
      28.9000     0.706974
      29.0000     0.705782
      29.1000     0.704574
      29.2000     0.703380
      29.3000     0.702192
      29.4000     0.700996
      29.5000     0.699811
      29.6000     0.698612
      29.7000     0.697424
      29.8000     0.696228
      29.9000     0.695049
      30.0000     0.693856
      30.1000     0.692677
      30.2000     0.691484
      30.3000     0.690288
      30.4000     0.689109
      30.5000     0.687923
      30.6000     0.686744
      30.7000     0.685562
      30.8000     0.684379
      30.9000     0.683195
      31.0000     0.682015
      31.1000     0.680836
      31.2000     0.679664
      31.3000     0.678482
      31.4000     0.677306
      31.5000     0.676139
      31.6000     0.674958
      31.7000     0.673785
      31.8000     0.672615
      31.9000     0.671444
      32.0000     0.670271
      32.1000     0.669098
      32.2000     0.667931
      32.3000     0.666766
      32.4000     0.665596
      32.5000     0.664423
      32.6000     0.663276
      32.7000     0.662102
      32.8000     0.660942
      32.9000     0.659782
      33.0000     0.658623
      33.1000     0.657462
      33.2000     0.656291
      33.3000     0.655144
      33.4000     0.653979
      33.5000     0.652827
      33.6000     0.651677
      33.7000     0.650526
      33.8000     0.649363
      33.9000     0.648212
      34.0000     0.647064
      34.1000     0.645918
      34.2000     0.644765
      34.3000     0.643613
      34.4000     0.642476
      34.5000     0.641324
      34.6000     0.640182
      34.7000     0.639042
      34.8000     0.637897
      34.9000     0.636751
      35.0000     0.635619
      35.1000     0.634475
      35.2000     0.633339
      35.3000     0.632200
      35.4000     0.631059
      35.5000     0.629926
      35.6000     0.628795
      35.7000     0.627667
      35.8000     0.626531
      35.9000     0.625399
      36.0000     0.624267
      36.1000     0.623148
      36.2000     0.622015
      36.3000     0.620891
      36.4000     0.619762
      36.5000     0.618643
      36.6000     0.617516
      36.7000     0.616400
      36.8000     0.615280
      36.9000     0.614156
      37.0000     0.613040
      37.1000     0.611918
      37.2000     0.610811
      37.3000     0.609691
      37.4000     0.608572
      37.5000     0.607461
      37.6000     0.606359
      37.7000     0.605245
      37.8000     0.604141
      37.9000     0.603027
      38.0000     0.601919
      38.1000     0.600810
      38.2000     0.599710
      38.3000     0.598609
      38.4000     0.597498
      38.5000     0.596394
      38.6000     0.595304
      38.7000     0.594203
      38.8000     0.593107
      38.9000     0.592008
      39.0000     0.590913
      39.1000     0.589820
      39.2000     0.588732
      39.3000     0.587638
      39.4000     0.586541
      39.5000     0.585454
      39.6000     0.584369
      39.7000     0.583283
      39.8000     0.582192
      39.9000     0.581112
      40.0000     0.580030
      40.1000     0.578942
      40.2000     0.577873
      40.3000     0.576789
      40.4000     0.575698
      40.5000     0.574624
      40.6000     0.573554
      40.7000     0.572482
      40.8000     0.571405
      40.9000     0.570337
      41.0000     0.569264
      41.1000     0.568195
      41.2000     0.567121
      41.3000     0.566058
      41.4000     0.565000
      41.5000     0.563924
      41.6000     0.562858
      41.7000     0.561796
      41.8000     0.560736
      41.9000     0.559685
      42.0000     0.558621
      42.1000     0.557555
      42.2000     0.556498
      42.3000     0.555455
      42.4000     0.554398
      42.5000     0.553342
      42.6000     0.552288
      42.7000     0.551238
      42.8000     0.550193
      42.9000     0.549145
      43.0000     0.548097
      43.1000     0.547052
      43.2000     0.546006
      43.3000     0.544958
      43.4000     0.543922
      43.5000     0.542887
      43.6000     0.541841
      43.7000     0.540809
      43.8000     0.539762
      43.9000     0.538735
      44.0000     0.537695
      44.1000     0.536664
      44.2000     0.535628
      44.3000     0.534606
      44.4000     0.533573
      44.5000     0.532543
      44.6000     0.531512
      44.7000     0.530498
      44.8000     0.529467
      44.9000     0.528442
      45.0000     0.527413
      45.1000     0.526399
      45.2000     0.525378
      45.3000     0.524352
      45.4000     0.523346
      45.5000     0.522328
      45.6000     0.521315
      45.7000     0.520300
      45.8000     0.519287
      45.9000     0.518275
      46.0000     0.517258
      46.1000     0.516264
      46.2000     0.515249
      46.3000     0.514246
      46.4000     0.513242
      46.5000     0.512241
      46.6000     0.511236
      46.7000     0.510235
      46.8000     0.509232
      46.9000     0.508236
      47.0000     0.507238
      47.1000     0.506240
      47.2000     0.505251
      47.3000     0.504256
      47.4000     0.503265
      47.5000     0.502273
      47.6000     0.501285
      47.7000     0.500292
      47.8000     0.499307
      47.9000     0.498317
      48.0000     0.497333
      48.1000     0.496345
      48.2000     0.495369
      48.3000     0.494384
      48.4000     0.493401
      48.5000     0.492430
      48.6000     0.491456
      48.7000     0.490476
      48.8000     0.489500
      48.9000     0.488531
      49.0000     0.487556
      49.1000     0.486578
      49.2000     0.485610
      49.3000     0.484642
      49.4000     0.483676
      49.5000     0.482709
      49.6000     0.481749
      49.7000     0.480780
      49.8000     0.479815
      49.9000     0.478857
      50.0000     0.477902
      50.1000     0.476937
      50.2000     0.475982
      50.3000     0.475019
      50.4000     0.474066
      50.5000     0.473114
      50.6000     0.472166
      50.7000     0.471210
      50.8000     0.470259
      50.9000     0.469314
      51.0000     0.468368
      51.1000     0.467412
      51.2000     0.466469
      51.3000     0.465524
      51.4000     0.464579
      51.5000     0.463647
      51.6000     0.462702
      51.7000     0.461768
      51.8000     0.460826
      51.9000     0.459885
      52.0000     0.458952
      52.1000     0.458021
      52.2000     0.457083
      52.3000     0.456151
      52.4000     0.455220
      52.5000     0.454288
      52.6000     0.453359
      52.7000     0.452436
      52.8000     0.451509
      52.9000     0.450582
      53.0000     0.449656
      53.1000     0.448739
      53.2000     0.447819
      53.3000     0.446894
      53.4000     0.445978
      53.5000     0.445063
      53.6000     0.444144
      53.7000     0.443226
      53.8000     0.442314
      53.9000     0.441402
      54.0000     0.440493
      54.1000     0.439579
      54.2000     0.438671
      54.3000     0.437761
      54.4000     0.436861
      54.5000     0.435953
      54.6000     0.435047
      54.7000     0.434149
      54.8000     0.433244
      54.9000     0.432341
      55.0000     0.431443
      55.1000     0.430535
      55.2000     0.429644
      55.3000     0.428750
      55.4000     0.427858
      55.5000     0.426961
      55.6000     0.426068
      55.7000     0.425177
      55.8000     0.424289
      55.9000     0.423401
      56.0000     0.422508
      56.1000     0.421623
      56.2000     0.420741
      56.3000     0.419856
      56.4000     0.418972
      56.5000     0.418088
      56.6000     0.417210
      56.7000     0.416329
      56.8000     0.415453
      56.9000     0.414570
      57.0000     0.413703
      57.1000     0.412830
      57.2000     0.411950
      57.3000     0.411077
      57.4000     0.410201
      57.5000     0.409333
      57.6000     0.408474
      57.7000     0.407603
      57.8000     0.406734
      57.9000     0.405867
      58.0000     0.405007
      58.1000     0.404140
      58.2000     0.403281
      58.3000     0.402417
      58.4000     0.401554
      58.5000     0.400704
      58.6000     0.399843
      58.7000     0.398988
      58.8000     0.398130
      58.9000     0.397272
      59.0000     0.396421
      59.1000     0.395570
      59.2000     0.394724
      59.3000     0.393873
      59.4000     0.393020
      59.5000     0.392178
      59.6000     0.391331
      59.7000     0.390486
      59.8000     0.389641
      59.9000     0.388800
      60.0000     0.387967
      60.1000     0.387124
      60.2000     0.386280
      60.3000     0.385447
      60.4000     0.384608
      60.5000     0.383769
      60.6000     0.382935
      60.7000     0.382104
      60.8000     0.381266
      60.9000     0.380442
      61.0000     0.379610
      61.1000     0.378780
      61.2000     0.377956
      61.3000     0.377124
      61.4000     0.376304
      61.5000     0.375478
      61.6000     0.374651
      61.7000     0.373831
      61.8000     0.373012
      61.9000     0.372190
      62.0000     0.371369
      62.1000     0.370553
      62.2000     0.369738
      62.3000     0.368926
      62.4000     0.368106
      62.5000     0.367295
      62.6000     0.366484
      62.7000     0.365666
      62.8000     0.364862
      62.9000     0.364054
      63.0000     0.363244
      63.1000     0.362436
      63.2000     0.361637
      63.3000     0.360832
      63.4000     0.360025
      63.5000     0.359221
      63.6000     0.358419
      63.7000     0.357621
      63.8000     0.356824
      63.9000     0.356029
      64.0000     0.355232
      64.1000     0.354436
      64.2000     0.353640
      64.3000     0.352845
      64.4000     0.352053
      64.5000     0.351265
      64.6000     0.350471
      64.7000     0.349687
      64.8000     0.348896
      64.9000     0.348111
      65.0000     0.347322
      65.1000     0.346542
      65.2000     0.345756
      65.3000     0.344973
      65.4000     0.344189
      65.5000     0.343411
      65.6000     0.342636
      65.7000     0.341855
      65.8000     0.341080
      65.9000     0.340299
      66.0000     0.339532
      66.1000     0.338754
      66.2000     0.337978
      66.3000     0.337209
      66.4000     0.336438
      66.5000     0.335669
      66.6000     0.334901
      66.7000     0.334129
      66.8000     0.333368
      66.9000     0.332602
      67.0000     0.331836
      67.1000     0.331077
      67.2000     0.330313
      67.3000     0.329548
      67.4000     0.328793
      67.5000     0.328030
      67.6000     0.327273
      67.7000     0.326520
      67.8000     0.325758
      67.9000     0.325001
      68.0000     0.324252
      68.1000     0.323499
      68.2000     0.322751
      68.3000     0.321995
      68.4000     0.321250
      68.5000     0.320501
      68.6000     0.319755
      68.7000     0.319004
      68.8000     0.318261
      68.9000     0.317518
      69.0000     0.316775
      69.1000     0.316036
      69.2000     0.315297
      69.3000     0.314554
      69.4000     0.313815
      69.5000     0.313076
      69.6000     0.312345
      69.7000     0.311602
      69.8000     0.310871
      69.9000     0.310133
      70.0000     0.309405
      70.1000     0.308674
      70.2000     0.307943
      70.2990     0.307213
      70.3990     0.306484
      70.4990     0.305758
      70.5990     0.305030
      70.6990     0.304303
      70.7990     0.303580
      70.8990     0.302858
      70.9990     0.302140
      71.0990     0.301411
      71.1990     0.300696
      71.2990     0.299976
      71.3990     0.299258
      71.4990     0.298540
      71.5990     0.297822
      71.6990     0.297110
      71.7990     0.296396
      71.8990     0.295684
      71.9990     0.294970
      72.0990     0.294260
      72.1990     0.293549
      72.2990     0.292839
      72.3990     0.292134
      72.4990     0.291428
      72.5990     0.290719
      72.6990     0.290016
      72.7990     0.289313
      72.8990     0.288609
      72.9990     0.287906
      73.0990     0.287208
      73.1990     0.286508
      73.2990     0.285809
      73.3990     0.285111
      73.4990     0.284412
      73.5990     0.283714
      73.6990     0.283027
      73.7990     0.282331
      73.8990     0.281639
      73.9990     0.280946
      74.0990     0.280258
      74.1990     0.279564
      74.2990     0.278873
      74.3990     0.278191
      74.4990     0.277501
      74.5990     0.276808
      74.6990     0.276131
      74.7990     0.275447
      74.8990     0.274766
      74.9990     0.274082
      75.0990     0.273403
      75.1990     0.272721
      75.2990     0.272043
      75.3990     0.271367
      75.4990     0.270689
      75.5990     0.270013
      75.6990     0.269340
      75.7990     0.268666
      75.8990     0.267995
      75.9990     0.267322
      76.0990     0.266651
      76.1990     0.265981
      76.2990     0.265312
      76.3990     0.264644
      76.4990     0.263975
      76.5990     0.263312
      76.6990     0.262650
      76.7990     0.261985
      76.8990     0.261326
      76.9990     0.260658
      77.0990     0.260002
      77.1990     0.259337
      77.2990     0.258681
      77.3990     0.258022
      77.4990     0.257367
      77.5990     0.256707
      77.6990     0.256052
      77.7990     0.255396
      77.8990     0.254743
      77.9990     0.254094
      78.0990     0.253444
      78.1990     0.252798
      78.2990     0.252148
      78.3990     0.251500
      78.4990     0.250851
      78.5990     0.250207
      78.6990     0.249564
      78.7990     0.248917
      78.8990     0.248274
      78.9990     0.247628
      79.0990     0.246985
      79.1990     0.246348
      79.2990     0.245710
      79.3990     0.245068
      79.4990     0.244437
      79.5990     0.243796
      79.6990     0.243163
      79.7990     0.242531
      79.8990     0.241900
      79.9990     0.241268
      80.0990     0.240632
      80.1990     0.240000
      80.2990     0.239375
      80.3990     0.238744
      80.4990     0.238118
      80.5990     0.237489
      80.6990     0.236864
      80.7990     0.236238
      80.8990     0.235616
      80.9990     0.234996
      81.0990     0.234371
      81.1990     0.233750
      81.2990     0.233128
      81.3990     0.232512
      81.4990     0.231892
      81.5990     0.231276
      81.6990     0.230660
      81.7990     0.230045
      81.8990     0.229435
      81.9990     0.228816
      82.0990     0.228204
      82.1990     0.227591
      82.2990     0.226981
      82.3990     0.226375
      82.4990     0.225766
      82.5990     0.225157
      82.6990     0.224551
      82.7990     0.223946
      82.8990     0.223343
      82.9990     0.222738
      83.0990     0.222133
      83.1990     0.221533
      83.2990     0.220935
      83.3990     0.220331
      83.4990     0.219734
      83.5990     0.219138
      83.6990     0.218538
      83.7990     0.217944
      83.8990     0.217345
      83.9990     0.216751
      84.0990     0.216162
      84.1990     0.215572
      84.2990     0.214977
      84.3990     0.214386
      84.4990     0.213797
      84.5990     0.213207
      84.6990     0.212621
      84.7990     0.212034
      84.8990     0.211453
      84.9990     0.210863
      85.0990     0.210281
      85.1990     0.209698
      85.2990     0.209115
      85.3990     0.208536
      85.4990     0.207957
      85.5990     0.207376
      85.6990     0.206794
      85.7990     0.206218
      85.8990     0.205646
      85.9990     0.205067
      86.0990     0.204495
      86.1990     0.203923
      86.2990     0.203349
      86.3990     0.202775
      86.4990     0.202205
      86.5990     0.201634
      86.6990     0.201068
      86.7990     0.200498
      86.8990     0.199934
      86.9990     0.199368
      87.0990     0.198802
      87.1990     0.198235
      87.2990     0.197677
      87.3990     0.197111
      87.4990     0.196553
      87.5990     0.195992
      87.6990     0.195430
      87.7990     0.194875
      87.8990     0.194313
      87.9990     0.193759
      88.0990     0.193203
      88.1990     0.192644
      88.2990     0.192092
      88.3990     0.191538
      88.4990     0.190988
      88.5990     0.190438
      88.6990     0.189886
      88.7990     0.189337
      88.8990     0.188788
      88.9990     0.188242
      89.0990     0.187696
      89.1990     0.187149
      89.2990     0.186607
      89.3990     0.186061
      89.4990     0.185515
      89.5990     0.184979
      89.6990     0.184437
      89.7990     0.183894
      89.8990     0.183358
      89.9990     0.182818
      90.0990     0.182279
      90.1990     0.181746
      90.2990     0.181208
      90.3990     0.180676
      90.4990     0.180139
      90.5990     0.179611
      90.6990     0.179075
      90.7990     0.178544
      90.8990     0.178012
      90.9990     0.177487
      91.0990     0.176959
      91.1990     0.176433
      91.2990     0.175905
      91.3990     0.175377
      91.4990     0.174854
      91.5990     0.174333
      91.6990     0.173807
      91.7990     0.173285
      91.8990     0.172764
      91.9990     0.172246
      92.0990     0.171725
      92.1990     0.171209
      92.2990     0.170689
      92.3990     0.170173
      92.4990     0.169660
      92.5990     0.169148
      92.6990     0.168631
      92.7990     0.168121
      92.8990     0.167606
      92.9990     0.167096
      93.0990     0.166588
      93.1990     0.166076
      93.2990     0.165572
      93.3990     0.165063
      93.4990     0.164559
      93.5990     0.164051
      93.6990     0.163547
      93.7990     0.163041
      93.8990     0.162538
      93.9990     0.162039
      94.0990     0.161537
      94.1990     0.161036
      94.2990     0.160538
      94.3990     0.160042
      94.4990     0.159543
      94.5990     0.159046
      94.6990     0.158553
      94.7990     0.158055
      94.8990     0.157563
      94.9990     0.157068
      95.0990     0.156579
      95.1990     0.156090
      95.2990     0.155596
      95.3990     0.155107
      95.4990     0.154621
      95.5990     0.154131
      95.6990     0.153643
      95.7990     0.153163
      95.8990     0.152675
      95.9990     0.152193
      96.0990     0.151712
      96.1990     0.151228
      96.2990     0.150747
      96.3990     0.150269
      96.4990     0.149785
      96.5990     0.149308
      96.6990     0.148831
      96.7990     0.148354
      96.8990     0.147880
      96.9990     0.147405
      97.0990     0.146931
      97.1990     0.146455
      97.2990     0.145982
      97.3990     0.145512
      97.4990     0.145043
      97.5990     0.144574
      97.6990     0.144106
      97.7990     0.143637
      97.8990     0.143169
      97.9990     0.142702
      98.0990     0.142239
      98.1990     0.141776
      98.2990     0.141313
      98.3990     0.140849
      98.4990     0.140388
      98.5990     0.139928
      98.6990     0.139468
      98.7990     0.139010
      98.8990     0.138552
      98.9990     0.138093
      99.0990     0.137635
      99.1990     0.137185
      99.2990     0.136727
      99.3990     0.136275
      99.4990     0.135823
      99.5990     0.135370
      99.6990     0.134917
      99.7990     0.134469
      99.8990     0.134020
      99.9990     0.133572
      100.099     0.133123
      100.199     0.132678
      100.299     0.132233
      100.399     0.131789
      100.499     0.131342
      100.599     0.130900
      100.699     0.130460
      100.799     0.130016
      100.899     0.129577
      100.999     0.129137
      101.099     0.128700
      101.199     0.128261
      101.299     0.127826
      101.399     0.127389
      101.499     0.126953
      101.599     0.126517
      101.699     0.126084
      101.799     0.125653
      101.899     0.125219
      101.999     0.124791
      102.099     0.124360
      102.199     0.123933
      102.299     0.123502
      102.399     0.123075
      102.499     0.122651
      102.599     0.122224
      102.699     0.121801
      102.799     0.121375
      102.899     0.120951
      102.999     0.120530
      103.099     0.120110
      103.199     0.119690
      103.299     0.119270
      103.399     0.118851
      103.499     0.118433
      103.599     0.118015
      103.699     0.117602
      103.799     0.117187
      103.899     0.116772
      103.999     0.116356
      104.099     0.115946
      104.199     0.115534
      104.299     0.115125
      104.399     0.114712
      104.499     0.114305
      104.599     0.113896
      104.699     0.113489
      104.799     0.113082
      104.899     0.112677
      104.999     0.112272
      105.099     0.111868
      105.199     0.111465
      105.299     0.111062
      105.399     0.110662
      105.499     0.110259
      105.599     0.109863
      105.699     0.109464
      105.799     0.109064
      105.899     0.108668
      105.999     0.108273
      106.099     0.107876
      106.199     0.107482
      106.299     0.107091
      106.399     0.106695
      106.499     0.106306
      106.599     0.105915
      106.699     0.105522
      106.799     0.105135
      106.899     0.104745
      106.999     0.104358
      107.099     0.103971
      107.199     0.103586
      107.299     0.103201
      107.399     0.102818
      107.499     0.102433
      107.599     0.102049
      107.699     0.101667
      107.799     0.101286
      107.899     0.100907
      107.999     0.100529
      108.099     0.100150
      108.199    0.0997710
      108.299    0.0993970
      108.399    0.0990220
      108.499    0.0986460
      108.599    0.0982710
      108.699    0.0978980
      108.799    0.0975240
      108.899    0.0971520
      108.999    0.0967830
      109.099    0.0964140
      109.199    0.0960420
      109.299    0.0956750
      109.399    0.0953080
      109.499    0.0949430
      109.599    0.0945790
      109.699    0.0942110
      109.799    0.0938480
      109.899    0.0934830
      109.999    0.0931220
      110.099    0.0927600
      110.199    0.0924000
      110.299    0.0920390
      110.399    0.0916800
      110.499    0.0913230
      110.599    0.0909660
      110.699    0.0906090
      110.799    0.0902540
      110.899    0.0898980
      110.999    0.0895440
      111.099    0.0891910
      111.199    0.0888400
      111.299    0.0884890
      111.399    0.0881370
      111.499    0.0877880
      111.599    0.0874390
      111.699    0.0870890
      111.799    0.0867420
      111.899    0.0863970
      111.999    0.0860500
      112.099    0.0857050
      112.199    0.0853610
      112.299    0.0850190
      112.399    0.0846770
      112.499    0.0843330
      112.599    0.0839930
      112.699    0.0836540
      112.799    0.0833160
      112.899    0.0829760
      112.999    0.0826390
      113.099    0.0823030
      113.199    0.0819670
      113.299    0.0816300
      113.399    0.0812990
      113.499    0.0809610
      113.599    0.0806300
      113.699    0.0803000
      113.799    0.0799690
      113.899    0.0796390
      113.999    0.0793090
      114.099    0.0789820
      114.199    0.0786530
      114.299    0.0783260
      114.399    0.0780000
      114.499    0.0776740
      114.599    0.0773500
      114.699    0.0770250
      114.799    0.0767040
      114.899    0.0763820
      114.999    0.0760620
      115.099    0.0757400
      115.199    0.0754200
      115.299    0.0751020
      115.399    0.0747850
      115.499    0.0744660
      115.599    0.0741500
      115.699    0.0738360
      115.799    0.0735200
      115.899    0.0732060
      115.999    0.0728940
      116.099    0.0725810
      116.199    0.0722710
      116.299    0.0719600
      116.399    0.0716480
      116.499    0.0713410
      116.599    0.0710310
      116.699    0.0707250
      116.799    0.0704190
      116.899    0.0701120
      116.999    0.0698060
      117.099    0.0695020
      117.199    0.0691990
      117.299    0.0688970
      117.399    0.0685940
      117.499    0.0682920
      117.599    0.0679920
      117.699    0.0676940
      117.799    0.0673950
      117.899    0.0670970
      117.999    0.0667990
      118.099    0.0665030
      118.199    0.0662080
      118.299    0.0659120
      118.399    0.0656190
      118.499    0.0653270
      118.599    0.0650330
      118.699    0.0647410
      118.799    0.0644520
      118.899    0.0641620
      118.999    0.0638720
      119.099    0.0635830
      119.199    0.0632950
      119.299    0.0630080
      119.399    0.0627230
      119.499    0.0624380
      119.599    0.0621530
      119.699    0.0618680
      119.799    0.0615860
      119.899    0.0613040
      119.999    0.0610220
      120.099    0.0607420
      120.199    0.0604610
      120.299    0.0601820
      120.399    0.0599040
      120.499    0.0596260
      120.599    0.0593500
      120.699    0.0590740
      120.799    0.0587980
      120.899    0.0585230
      120.999    0.0582500
      121.099    0.0579760
      121.199    0.0577040
      121.299    0.0574330
      121.399    0.0571630
      121.499    0.0568930
      121.599    0.0566240
      121.699    0.0563540
      121.799    0.0560870
      121.899    0.0558200
      121.999    0.0555540
      122.099    0.0552900
      122.199    0.0550250
      122.299    0.0547620
      122.399    0.0544970
      122.499    0.0542370
      122.599    0.0539750
      122.699    0.0537140
      122.799    0.0534550
      122.899    0.0531940
      122.999    0.0529370
      123.099    0.0526800
      123.199    0.0524210
      123.299    0.0521650
      123.399    0.0519100
      123.499    0.0516540
      123.599    0.0514010
      123.699    0.0511490
      123.799    0.0508960
      123.899    0.0506440
      123.999    0.0503930
      124.099    0.0501430
      124.199    0.0498930
      124.299    0.0496460
      124.399    0.0493980
      124.499    0.0491510
      124.599    0.0489040
      124.699    0.0486580
      124.799    0.0484140
      124.899    0.0481700
      124.999    0.0479250
      125.099    0.0476830
      125.199    0.0474410
      125.299    0.0472000
      125.399    0.0469590
      125.499    0.0467190
      125.599    0.0464800
      125.699    0.0462420
      125.799    0.0460040
      125.899    0.0457680
      125.999    0.0455320
      126.099    0.0452970
      126.199    0.0450610
      126.299    0.0448270
      126.399    0.0445950
      126.499    0.0443620
      126.599    0.0441300
      126.699    0.0439000
      126.799    0.0436700
      126.899    0.0434400
      126.999    0.0432110
      127.099    0.0429830
      127.199    0.0427560
      127.299    0.0425290
      127.399    0.0423020
      127.499    0.0420790
      127.599    0.0418540
      127.699    0.0416300
      127.799    0.0414070
      127.899    0.0411850
      127.999    0.0409640
      128.099    0.0407430
      128.199    0.0405230
      128.299    0.0403030
      128.399    0.0400840
      128.499    0.0398660
      128.599    0.0396490
      128.699    0.0394320
      128.799    0.0392170
      128.899    0.0390020
      128.999    0.0387870
      129.099    0.0385740
      129.199    0.0383600
      129.299    0.0381480
      129.399    0.0379360
      129.499    0.0377260
      129.599    0.0375150
      129.699    0.0373050
      129.799    0.0370970
      129.899    0.0368890
      129.999    0.0366810
      130.099    0.0364750
      130.199    0.0362690
      130.299    0.0360630
      130.399    0.0358590
      130.499    0.0356550
      130.599    0.0354510
      130.699    0.0352490
      130.799    0.0350480
      130.899    0.0348470
      130.999    0.0346460
      131.099    0.0344460
      131.199    0.0342480
      131.299    0.0340490
      131.399    0.0338510
      131.499    0.0336550
      131.599    0.0334580
      131.699    0.0332640
      131.799    0.0330680
      131.899    0.0328740
      131.999    0.0326810
      132.099    0.0324870
      132.199    0.0322950
      132.299    0.0321030
      132.399    0.0319130
      132.499    0.0317230
      132.599    0.0315330
      132.699    0.0313450
      132.799    0.0311560
      132.899    0.0309690
      132.999    0.0307810
      133.099    0.0305960
      133.199    0.0304100
      133.299    0.0302260
      133.399    0.0300420
      133.499    0.0298590
      133.599    0.0296770
      133.699    0.0294950
      133.799    0.0293130
      133.899    0.0291320
      133.999    0.0289520
      134.099    0.0287730
      134.199    0.0285940
      134.299    0.0284170
      134.399    0.0282390
      134.499    0.0280620
      134.599    0.0278860
      134.699    0.0277110
      134.799    0.0275370
      134.899    0.0273610
      134.999    0.0271880
      135.099    0.0270160
      135.199    0.0268430
      135.299    0.0266720
      135.399    0.0265020
      135.499    0.0263310
      135.599    0.0261620
      135.699    0.0259930
      135.799    0.0258250
      135.899    0.0256570
      135.999    0.0254910
      136.099    0.0253240
      136.199    0.0251580
      136.299    0.0249930
      136.399    0.0248300
      136.499    0.0246650
      136.599    0.0245030
      136.699    0.0243400
      136.799    0.0241780
      136.899    0.0240170
      136.999    0.0238570
      137.099    0.0236970
      137.199    0.0235370
      137.299    0.0233790
      137.399    0.0232210
      137.499    0.0230640
      137.599    0.0229080
      137.699    0.0227510
      137.799    0.0225960
      137.899    0.0224410
      137.999    0.0222880
      138.099    0.0221340
      138.199    0.0219810
      138.299    0.0218280
      138.399    0.0216770
      138.499    0.0215260
      138.599    0.0213750
      138.699    0.0212250
      138.799    0.0210770
      138.899    0.0209280
      138.999    0.0207800
      139.099    0.0206330
      139.199    0.0204860
      139.299    0.0203400
      139.399    0.0201950
      139.499    0.0200500
      139.599    0.0199060
      139.699    0.0197620
      139.799    0.0196190
      139.899    0.0194770
      139.999    0.0193350
      140.099    0.0191950
      140.199    0.0190530
      140.299    0.0189140
      140.399    0.0187740
      140.499    0.0186360
      140.599    0.0184970
      140.699    0.0183600
      140.799    0.0182230
      140.899    0.0180870
      140.999    0.0179510
      141.099    0.0178160
      141.199    0.0176820
      141.299    0.0175480
      141.399    0.0174150
      141.499    0.0172820
      141.599    0.0171500
      141.699    0.0170180
      141.799    0.0168870
      141.899    0.0167570
      141.999    0.0166270
      142.099    0.0164980
      142.199    0.0163700
      142.299    0.0162420
      142.399    0.0161140
      142.499    0.0159880
      142.600    0.0158620
      142.700    0.0157360
      142.800    0.0156110
      142.900    0.0154860
      143.000    0.0153630
      143.100    0.0152390
      143.200    0.0151170
      143.300    0.0149950
      143.400    0.0148730
      143.500    0.0147520
      143.600    0.0146320
      143.700    0.0145120
      143.800    0.0143930
      143.900    0.0142740
      144.000    0.0141560
      144.100    0.0140390
      144.200    0.0139220
      144.300    0.0138050
      144.400    0.0136900
      144.500    0.0135740
      144.600    0.0134590
      144.700    0.0133460
      144.800    0.0132320
      144.900    0.0131190
      145.000    0.0130070
      145.100    0.0128950
      145.200    0.0127840
      145.300    0.0126730
      145.400    0.0125630
      145.500    0.0124530
      145.600    0.0123440
      145.700    0.0122360
      145.800    0.0121280
      145.900    0.0120210
      146.000    0.0119140
      146.100    0.0118080
      146.200    0.0117020
      146.300    0.0115970
      146.400    0.0114920
      146.500    0.0113880
      146.600    0.0112850
      146.700    0.0111820
      146.800    0.0110800
      146.900    0.0109780
      147.000    0.0108770
      147.100    0.0107760
      147.200    0.0106760
      147.300    0.0105760
      147.400    0.0104770
      147.500    0.0103790
      147.600    0.0102810
      147.700    0.0101830
      147.800    0.0100870
      147.900   0.00999000
      148.000   0.00989400
      148.100   0.00979900
      148.200   0.00970400
      148.300   0.00961000
      148.400   0.00951600
      148.500   0.00942300
      148.600   0.00933100
      148.700   0.00923900
      148.800   0.00914700
      148.900   0.00905600
      149.000   0.00896600
      149.100   0.00887600
      149.200   0.00878700
      149.300   0.00869800
      149.400   0.00860900
      149.500   0.00852100
      149.600   0.00843400
      149.700   0.00834800
      149.800   0.00826100
      149.900   0.00817600
      150.000   0.00809000
      150.100   0.00800600
      150.200   0.00792200
      150.300   0.00783800
      150.400   0.00775500
      150.500   0.00767300
      150.600   0.00759000
      150.700   0.00750900
      150.800   0.00742800
      150.900   0.00734700
      151.000   0.00726700
      151.100   0.00718800
      151.200   0.00710900
      151.300   0.00703000
      151.400   0.00695300
      151.500   0.00687500
      151.600   0.00679800
      151.700   0.00672200
      151.800   0.00664600
      151.900   0.00657100
      152.000   0.00649600
      152.100   0.00642200
      152.200   0.00634800
      152.300   0.00627400
      152.400   0.00620100
      152.500   0.00612900
      152.600   0.00605700
      152.700   0.00598600
      152.800   0.00591500
      152.900   0.00584500
      153.000   0.00577500
      153.100   0.00570600
      153.200   0.00563700
      153.300   0.00556900
      153.400   0.00550100
      153.500   0.00543400
      153.600   0.00536700
      153.700   0.00530100
      153.800   0.00523500
      153.900   0.00516900
      154.000   0.00510500
      154.100   0.00504000
      154.200   0.00497600
      154.300   0.00491300
      154.400   0.00485000
      154.500   0.00478800
      154.600   0.00472600
      154.700   0.00466400
      154.800   0.00460400
      154.900   0.00454300
      155.000   0.00448300
      155.100   0.00442400
      155.200   0.00436500
      155.300   0.00430600
      155.400   0.00424800
      155.500   0.00419100
      155.600   0.00413400
      155.700   0.00407700
      155.800   0.00402100
      155.900   0.00396500
      156.000   0.00391000
      156.100   0.00385500
      156.200   0.00380100
      156.300   0.00374700
      156.400   0.00369400
      156.500   0.00364100
      156.600   0.00358900
      156.700   0.00353700
      156.800   0.00348600
      156.900   0.00343500
      157.000   0.00338500
      157.100   0.00333500
      157.200   0.00328500
      157.300   0.00323600
      157.400   0.00318700
      157.500   0.00313900
      157.600   0.00309100
      157.700   0.00304400
      157.800   0.00299700
      157.900   0.00295100
      158.000   0.00290500
      158.100   0.00286000
      158.200   0.00281500
      158.300   0.00277000
      158.400   0.00272600
      158.500   0.00268300
      158.600   0.00264000
      158.700   0.00259700
      158.800   0.00255500
      158.900   0.00251300
      159.001   0.00247100
      159.101   0.00243000
      159.201   0.00239000
      159.301   0.00235000
      159.401   0.00231000
      159.501   0.00227100
      159.601   0.00223200
      159.701   0.00219400
      159.801   0.00215600
      159.901   0.00211800
      160.001   0.00208100
      160.101   0.00204400
      160.201   0.00200800
      160.301   0.00197200
      160.401   0.00193700
      160.501   0.00190200
      160.601   0.00186700
      160.701   0.00183300
      160.801   0.00180000
      160.901   0.00176600
      161.001   0.00173300
      161.101   0.00170100
      161.201   0.00166900
      161.301   0.00163700
      161.401   0.00160600
      161.501   0.00157500
      161.601   0.00154400
      161.701   0.00151400
      161.801   0.00148400
      161.901   0.00145500
      162.001   0.00142600
      162.101   0.00139800
      162.201   0.00136900
      162.301   0.00134200
      162.401   0.00131400
      162.501   0.00128700
      162.601   0.00126100
      162.701   0.00123400
      162.801   0.00120800
      162.901   0.00118300
      163.001   0.00115800
      163.101   0.00113300
      163.201   0.00110800
      163.301   0.00108400
      163.401   0.00106100
      163.501   0.00103700
      163.601   0.00101400
      163.701  0.000992000
      163.801  0.000969000
      163.901  0.000947000
      164.001  0.000926000
      164.101  0.000904000
      164.201  0.000883000
      164.301  0.000863000
      164.401  0.000842000
      164.501  0.000823000
      164.601  0.000803000
      164.701  0.000784000
      164.801  0.000765000
      164.901  0.000746000
      165.001  0.000728000
      165.101  0.000710000
      165.201  0.000692000
      165.301  0.000675000
      165.401  0.000658000
      165.501  0.000641000
      165.601  0.000624000
      165.701  0.000608000
      165.801  0.000592000
      165.901  0.000577000
      166.001  0.000561000
      166.101  0.000546000
      166.201  0.000532000
      166.301  0.000517000
      166.401  0.000503000
      166.501  0.000489000
      166.601  0.000475000
      166.701  0.000462000
      166.801  0.000449000
      166.901  0.000436000
      167.001  0.000424000
      167.101  0.000411000
      167.201  0.000399000
      167.301  0.000388000
      167.401  0.000376000
      167.501  0.000365000
      167.601  0.000354000
      167.701  0.000343000
      167.801  0.000332000
      167.901  0.000322000
      168.001  0.000312000
      168.101  0.000302000
      168.201  0.000292000
      168.301  0.000283000
      168.401  0.000274000
      168.501  0.000265000
      168.601  0.000256000
      168.701  0.000247000
      168.801  0.000239000
      168.901  0.000231000
      169.001  0.000223000
      169.101  0.000215000
      169.201  0.000208000
      169.301  0.000200000
      169.401  0.000193000
      169.501  0.000186000
      169.601  0.000179000
      169.701  0.000173000
      169.801  0.000166000
      169.901  0.000160000
      170.001  0.000154000
      170.101  0.000148000
      170.201  0.000142000
      170.301  0.000137000
      170.401  0.000131000
      170.501  0.000126000
      170.601  0.000121000
      170.701  0.000116000
      170.801  0.000111000
      170.901  0.000107000
      171.001  0.000102000
      171.101  9.80000e-05
      171.201  9.30000e-05
      171.301  8.90000e-05
      171.401  8.50000e-05
      171.501  8.20000e-05
      171.601  7.80000e-05
      171.701  7.40000e-05
      171.801  7.10000e-05
      171.901  6.80000e-05
      172.001  6.40000e-05
      172.101  6.10000e-05
      172.201  5.80000e-05
      172.301  5.50000e-05
      172.401  5.30000e-05
      172.501  5.00000e-05
      172.601  4.70000e-05
      172.701  4.50000e-05
      172.801  4.20000e-05
      172.901  4.00000e-05
      173.001  3.80000e-05
      173.101  3.60000e-05
      173.201  3.40000e-05
      173.301  3.20000e-05
      173.401  3.00000e-05
      173.501  2.80000e-05
      173.601  2.70000e-05
      173.701  2.50000e-05
      173.801  2.30000e-05
      173.901  2.20000e-05
      174.001  2.10000e-05
      174.101  1.90000e-05
      174.201  1.80000e-05
      174.301  1.70000e-05
      174.401  1.60000e-05
      174.501  1.50000e-05
      174.601  1.40000e-05
      174.701  1.30000e-05
      174.801  1.20000e-05
      174.901  1.10000e-05
      175.001  1.00000e-05
      175.101  9.00000e-06
      175.201  8.00000e-06
      175.301  8.00000e-06
      175.402  7.00000e-06
      175.502  7.00000e-06
      175.602  6.00000e-06
      175.702  5.00000e-06
      175.802  5.00000e-06
      175.902  4.00000e-06
      176.002  4.00000e-06
      176.102  4.00000e-06
      176.202  3.00000e-06
      176.302  3.00000e-06
      176.402  3.00000e-06
      176.502  2.00000e-06
      176.602  2.00000e-06
      176.702  2.00000e-06
      176.802  2.00000e-06
      176.902  1.00000e-06
      177.002  1.00000e-06
      177.102  1.00000e-06
      177.202  1.00000e-06
      177.302  1.00000e-06
      177.402  1.00000e-06
      177.502  1.00000e-06
      177.602  1.00000e-06
      177.702      0.00000
      177.802      0.00000
      177.902      0.00000
      178.002      0.00000
      178.102      0.00000
      178.202      0.00000
      178.302      0.00000
      178.402      0.00000
      178.502      0.00000
      178.602      0.00000
      178.702      0.00000
      178.802      0.00000
      178.902      0.00000

